Boundary slopes (nearly) bound exceptional slopes

For a hyperbolic knot in $S^3$, Dehn surgery along slope $r \in \Q \cup \{\frac10\}$ is {\em exceptional} if it results in a non-hyperbolic manifold. We say meridional surgery, $r = \frac10$, is {\em trivial} as it recovers the manifold $S^3$. We provide evidence in support of two conjectures. The first (inspired by a question of Professor Motegi) states that there are boundary slopes $b_1 < b_2$ such that all non-trivial exceptional surgeries occur, as rational numbers, in the interval $[b_1,b_2]$. We say a boundary slope is {\em NIT} if it is non-integral or toroidal. Second, when there are non-trivial exceptional surgeries, we conjecture there are NIT boundary slopes $b_1 \leq b_2$ so that the exceptional surgeries lie in $[\floor{b_1},\ceil{b_2}]$. Moreover, if $\ceil{b_1} \leq \floor{b_2}$, the integers in the interval $[ \ceil{b_1}, \floor{b_2} ]$ are all exceptional surgeries.

==> anc/Remaining336.csv <==
name,Exceptional Slopes (standard coords),Exceptional Slopes (Snappy coords),Conjecture 1,Conjecture 2,Conj 1or 2
t00110,"[(109, 'T'), 108, 107, (213/2, 'T'), 106, (317/3, 'K')]","[(-2, 'T'), -1, 0, (1/2, 'T'), 1, (13/9, 'K')]",1,1,1
t00146,"[(1075/9, 'K'), 119, (237/2, 'T'), 118, 117, (116, 'T')]","[(-14/9, 'K'), -1, (-1/2, 'T'), 0, 1, (2, 'T')]",1,1,1
t00550,"[(382/5, 'K'), 79, 80, 81, (82, 'T')]","[(-18/5, 'K'), -1, 0, 1, (2, 'T')]",1,0,1
t00565,"[4, 3, 2, (1, 'T')]","[-1, 0, 1, (2, 'T')]",0,0,0
t00577,"[(8, 'T'), 7, 6, 5, (0, 'L')]","[(-2, 'T'), -1, 0, 1, (6, 'L')]",1,0,1
t00621,"[(98, 'T'), 99, 100, 101, (522/5, 'K')]","[(-2, 'T'), -1, 0, 1, (22/5, 'K')]",1,0,1
t00729,"[(754/7, 'K'), 108, 109, 110, (111, 'T')]","[(-9/7, 'K'), -1, 0, 1, (2, 'T')]",1,1,1
t00787,"[(134, 'T'), 135, 136, 137, (1099/8, 'K')]","[(-2, 'T'), -1, 0, 1, (11/8, 'K')]",1,1,1
t00873,"[(712/5, 'K'), 146, (293/2, 'T'), 147, (148, 'T')]","[(712/5, 'K'), 146, (293/2, 'T'), 147, (148, 'T')]",1,1,1
t00932,"[(172, 'T'), 173, (347/2, 'T'), 174, (892/5, 'K')]","[(172, 'T'), 173, (347/2, 'T'), 174, (892/5, 'K')]",1,1,1
t01033,"[(114, 'T'), 113, 112, 111, (0, 'L')]","[(-2, 'T'), -1, 0, 1, (112, 'L')]",1,0,1
t01037,"[114, 113, 112, (111, 'T')]","[-1, 0, 1, (2, 'T')]",0,0,0
t01216,"[(386/3, 'K'), 136, (273/2, 'T'), 137, (138, 'T')]","[(386/3, 'K'), 136, (273/2, 'T'), 137, (138, 'T')]",1,1,1
t01235,"[(6, 'T'), 7, 8, 9]","[(-2, 'T'), -1, 0, 1]",0,0,0
t01292,"[(162, 'T'), 163, (327/2, 'T'), 164, (518/3, 'K')]","[(162, 'T'), 163, (327/2, 'T'), 164, (518/3, 'K')]",1,1,1
t01342,"[(0, 'L'), 11, 12, 13, (14, 'T')]","[(-12, 'L'), -1, 0, 1, (2, 'T')]",1,0,1
t01409,"[(187, 'K'), 192, (385/2, 'T'), 193, (194, 'T')]","[(187, 'K'), 192, (385/2, 'T'), 193, (194, 'T')]",1,1,1
t01424,"[(211, 'T'), 212, (425/2, 'T'), 213, (1073/5, 'K')]","[(211, 'T'), 212, (425/2, 'T'), 213, (1073/5, 'K')]",1,1,1
t01598,"[(170, 'T'), 171, (343/2, 'T'), 172]","[(170, 'T'), 171, (343/2, 'T'), 172]",0,1,1
t01646,"[(0, 'L'), 191, (383/2, 'T'), 192, (193, 'T')]","[(0, 'L'), 191, (383/2, 'T'), 192, (193, 'T')]",1,1,1
t01757,"[116, 115, 114, (113, 'T')]","[-1, 0, 1, (2, 'T')]",0,0,0
t01834,"[(0, 'L'), 129, 130, 131, (132, 'T')]","[(-130, 'L'), -1, 0, 1, (2, 'T')]",1,0,1
t01850,"[(107, 'T'), 108, (217/2, 'T'), 109, (112, 'K')]","[(107, 'T'), 108, (217/2, 'T'), 109, (112, 'K')]",1,1,1
t01949,"[(0, 'L'), 126, (253/2, 'T'), 127, (128, 'T')]","[(0, 'L'), 126, (253/2, 'T'), 127, (128, 'T')]",1,1,1
t02599,"[(0, 'L'), 10, 11, (12, 'T')]","[(-11, 'L'), -1, 0, (1, 'T')]",1,0,1
t02634,"[(8, 'T'), 9, 10]","[(-1, 'T'), 0, 1]",0,0,0
t03106,"[(56, 'K'), 78, 77, (76, 'T')]","[(-23, 'K'), -1, 0, (1, 'T')]",1,0,1
t03566,"[110, (221/2, 'T'), 111]","[110, (221/2, 'T'), 111]",0,1,1
t03592,"[(18, 'T'), 17, 16, (108/7, 'K')]","[(-1, 'T'), 0, 1, (11/7, 'K')]",1,1,1
t03607,"[(142, 'T'), 143, 144, (152, 'K')]","[(-1, 'T'), 0, 1, (9, 'K')]",1,0,1
t03709,"[134, (269/2, 'T'), 135]","[134, (269/2, 'T'), 135]",0,1,1
t03710,"[76, 75, (74, 'T')]","[-1, 0, (1, 'T')]",0,0,0
t03713,"[(563/5, 'K'), 113, 114, (115, 'T')]","[(-7/5, 'K'), -1, 0, (1, 'T')]",1,1,1
t03781,"[(86, 'T'), 85, 84, (0, 'L')]","[(-1, 'T'), 0, 1, (85, 'L')]",1,0,1
t03843,"[(53, 'K'), 65, 64, (63, 'T')]","[(-13, 'K'), -1, 0, (1, 'T')]",1,0,1
t03864,"[(130, 'T'), 131, 132, (663/5, 'K')]","[(-1, 'T'), 0, 1, (8/5, 'K')]",1,1,1
t03956,"[(661/7, 'K'), 95, 96, (97, 'T')]","[(-11/7, 'K'), -1, 0, (1, 'T')]",1,1,1
t04003,"[(239/2, 'K'), 120, 121, (122, 'T')]","[(-3/2, 'K'), -1, 0, (1, 'T')]",1,1,1
t04019,"[(73, 'K'), 85, 86, (87, 'T')]","[(-13, 'K'), -1, 0, (1, 'T')]",1,0,1
t04102,"[(123, 'T'), 124, 125, (881/7, 'K')]","[(-1, 'T'), 0, 1, (13/7, 'K')]",1,1,1
t04228,"[(0, 'L'), 150, (301/2, 'T'), 151, (153, 'K')]","[(0, 'L'), 150, (301/2, 'T'), 151, (153, 'K')]",1,1,1
t04244,"[(180, 'T'), 181, (182, 'T')]","[(180, 'T'), 181, (182, 'T')]",1,1,1
t04359,"[(16, 'T'), 17, 18, (147/8, 'K')]","[(-1, 'T'), 0, 1, (11/8, 'K')]",1,1,1
t04449,"[(56, 'T'), 55, 54, (30, 'K')]","[(-1, 'T'), 0, 1, (25, 'K')]",1,0,1
t04721,"[(146, 'T'), 147, (148, 'T')]","[(146, 'T'), 147, (148, 'T')]",1,1,1
t04928,"[(0, 'L'), 12, (13, 'T')]","[(-12, 'L'), 0, (1, 'T')]",1,0,1
t05118,"[183, 182, (181, 'T')]","[-1, 0, (1, 'T')]",0,0,0
t05239,"[166, (333/2, 'T'), 167]","[166, (333/2, 'T'), 167]",0,1,1
t05390,"[(883/8, 'K'), 110, 109, (108, 'T')]","[(-11/8, 'K'), -1, 0, (1, 'T')]",1,1,1
t05399,"[15, (14, 'T')]","[0, (1, 'T')]",0,0,0
t05426,"[(0, 'L'), 196, (393/2, 'T'), 197, (602/3, 'K')]","[(0, 'L'), 196, (393/2, 'T'), 197, (602/3, 'K')]",1,1,1
t05578,"[(0, 'L'), 168, (337/2, 'T'), 169, (171, 'K')]","[(0, 'L'), 168, (337/2, 'T'), 169, (171, 'K')]",1,1,1
t05658,"[(111, 'T'), 112, (113, 'T')]","[(111, 'T'), 112, (113, 'T')]",1,1,1
t05663,"[(125, 'K'), 140, (281/2, 'T'), 141, (144, 'K')]","[(125, 'K'), 140, (281/2, 'T'), 141, (144, 'K')]",1,1,1
t05674,"[(0, 'L'), 142, 143, (144, 'T')]","[(-143, 'L'), -1, 0, (1, 'T')]",1,0,1
t06001,"[(132, 'T'), 133, (134, 'T')]","[(132, 'T'), 133, (134, 'T')]",1,1,1
t06957,"[(104, 'T'), 105, (130, 'K')]","[(0, 'T'), 1, (26, 'K')]",1,0,1
t07070,"[(49, 'T'), (97/2, 'K'), 48, (66, 'K')]","[(0, 'T'), (1/2, 'K'), 1, (19, 'K')]",1,1,1
t07168,"[(72/11, 'K'), 7, (8, 'T')]","[(-5/11, 'K'), 0, (1, 'T')]",1,1,1
t07348,"[(87, 'T'), (347/4, 'K'), 86, (169/2, 'K')]","[(-1, 'T'), (-3/4, 'K'), 0, (3/2, 'K')]",1,1,1
t07355,[43],"[(-3/7, 'K'), 0]",0,1,1
t07412,"[(129/2, 'K'), 66, (67, 'T')]","[(-3/2, 'K'), 0, (1, 'T')]",1,0,1
t07487,"[(44/3, 'K'), 14, (13, 'T')]","[(-2/3, 'K'), 0, (1, 'T')]",1,1,1
t07670,"[(48, 'K'), 51, (52, 'T')]","[(-3, 'K'), 0, (1, 'T')]",1,0,1
t07693,"[(20, 'T'), 19, (147/8, 'K')]","[(-1, 'T'), 0, (5/8, 'K')]",1,1,1
t07967,"[(0, 'L'), 21, (22, 'T')]","[(-22, 'L'), -1, (0, 'T')]",1,0,1
t08111,"[(73, 'T'), 74, (77, 'K')]","[(-1, 'T'), 0, (3, 'K')]",1,0,1
t08184,"[(93, 'T'), 94, (97, 'K')]","[(-1, 'T'), 0, (3, 'K')]",1,0,1
t08201,"[(177/2, 'K'), 87, (86, 'T')]","[(-3/2, 'K'), 0, (1, 'T')]",1,0,1
t08237,"[(243/10, 'K'), 24, (23, 'T')]","[(-13/10, 'K'), -1, (0, 'T')]",1,1,1
t08273,"[(66, 'K'), 55, 54, (0, 'L')]","[(-12, 'K'), -1, 0, (54, 'L')]",1,0,1
t08443,"[(16/3, 'K'), 5, (4, 'T')]","[(-4/3, 'K'), -1, (0, 'T')]",1,1,1
t08576,"[(70, 'K'), 95, (96, 'T')]","[(-26, 'K'), -1, (0, 'T')]",1,0,1
t08967,"[(32/11, 'K'), 3, (4, 'T')]","[(-12/11, 'K'), -1, (0, 'T')]",1,1,1
t09267,"[(0, 'L'), 117, (118, 'T')]","[(-117, 'L'), 0, (1, 'T')]",1,0,1
t09313,"[(144, 'K'), 154, (155, 'T')]","[(-10, 'K'), 0, (1, 'T')]",1,0,1
t09450,"[(64, 'K'), 71, (72, 'T')]","[(-7, 'K'), 0, (1, 'T')]",1,0,1
t09455,"[(127, 'T'), 128]","[(-1, 'T'), 0]",0,0,0
t09500,[54],"[(-1/2, 'K'), 0, (8, 'K')]",1,1,1
t09580,"[(227/2, 'K'), 116, (117, 'T')]","[(-5/2, 'K'), 0, (1, 'T')]",1,0,1
t09633,"[51, (50, 'T')]","[-1, (0, 'T')]",0,0,0
t09690,"[(298/3, 'K'), 100, (101, 'T')]","[(-2/3, 'K'), 0, (1, 'T')]",1,1,1
t09704,"[(185, 'T'), 184, (180, 'K')]","[(-1, 'T'), 0, (4, 'K')]",1,0,1
t09847,"[(19, 'T'), 18, (71/4, 'K')]","[(-1, 'T'), 0, (1/4, 'K')]",1,1,1
t09852,"[(143/2, 'K'), 72, (73, 'T')]","[(-1/2, 'K'), 0, (1, 'T')]",1,1,1
t09882,[23],[0],0,0,0
t09912,[58],[0],0,0,0
t10177,"[(527/5, 'K'), 105, (104, 'T')]","[(-2/5, 'K'), 0, (1, 'T')]",1,1,1
t10224,[43],[0],0,0,0
t10230,[72],"[(-8, 'K'), 0, (1/3, 'K')]",1,1,1
t10262,[54],"[(-12, 'K'), 0, (1/3, 'K')]",1,1,1
t10462,"[(257/2, 'K'), 127, (126, 'T')]","[(-3/2, 'K'), 0, (1, 'T')]",1,0,1
t10620,"[(8, 'T'), 9, (75/8, 'K')]","[(-1, 'T'), 0, (3/8, 'K')]",1,1,1
t10643,"[(148, 'T'), 147, (0, 'L')]","[(0, 'T'), 1, (148, 'L')]",1,0,1
t10645,[5],"[(-7/13, 'K'), 0, (23, 'K')]",1,1,1
t10681,"[(185, 'T'), 186, (379/2, 'K')]","[(-1, 'T'), 0, (7/2, 'K')]",1,0,1
t10887,"[(0, 'T'), 1, (4/3, 'K')]","[(-1, 'T'), 0, (1/3, 'K')]",1,1,1
t10985,"[178, (177, 'T')]","[-1, (0, 'T')]",0,0,0
t11489,"[(6, 'T'), 5, (24/5, 'K')]","[(-1, 'T'), 0, (1/5, 'K')]",1,1,1
t11900,[4],"[(-4, 'K'), 0, (5/8, 'K')]",1,1,1
t11909,[58],"[(-3/7, 'K'), 0, (3, 'K')]",1,1,1
t12120,"[(1, 'T'), 0, (-1/4, 'K')]","[(-1, 'T'), 0, (1/4, 'K')]",1,1,1
t12308,[13],"[(-5/4, 'K'), 0, (15, 'K')]",1,0,1
t12388,[2],"[0, (2/7, 'K')]",0,1,1
t12681,[61],"[(-1/4, 'K'), 0, (6, 'K')]",1,1,1
o9_00133,"[(1436/11, 'K'), 131, (263/2, 'T'), 132, 133, (134, 'T')]","[(-16/11, 'K'), -1, (-1/2, 'T'), 0, 1, (2, 'T')]",1,1,1
o9_00168,"[(141, 'T'), 142, 143, (287/2, 'T'), 144, (1590/11, 'K')]","[(-2, 'T'), -1, 0, (1/2, 'T'), 1, (17/11, 'K')]",1,1,1
o9_01024,"[5, 4, 3, (2, 'T')]","[-1, 0, 1, (2, 'T')]",0,0,0
o9_01035,"[(0, 'L'), 6, 7, 8, (9, 'T')]","[(-7, 'L'), -1, 0, 1, (2, 'T')]",1,0,1
o9_01079,"[(118, 'T'), 117, 116, 115, (786/7, 'K')]","[(-2, 'T'), -1, 0, 1, (26/7, 'K')]",1,0,1
o9_01175,"[(982/7, 'K'), 137, 136, 135, (134, 'T')]","[(-30/7, 'K'), -1, 0, 1, (2, 'T')]",1,0,1
o9_01436,"[(160, 'T'), 159, 158, 157, (1567/10, 'K')]","[(-2, 'T'), -1, 0, 1, (13/10, 'K')]",1,1,1
o9_01496,"[(2050/11, 'K'), 186, 185, 184, (183, 'T')]","[(-15/11, 'K'), -1, 0, 1, (2, 'T')]",1,1,1
o9_01680,"[(1444/7, 'K'), 210, (421/2, 'T'), 211, (212, 'T')]","[(1444/7, 'K'), 210, (421/2, 'T'), 211, (212, 'T')]",1,1,1
o9_01765,"[(236, 'T'), 237, (475/2, 'T'), 238, (1696/7, 'K')]","[(236, 'T'), 237, (475/2, 'T'), 238, (1696/7, 'K')]",1,1,1
o9_01936,"[(52, 'K'), 57, 58, 59, (60, 'T')]","[(-6, 'K'), -1, 0, 1, (2, 'T')]",1,0,1
o9_01953,"[(139, 'T'), 138, 137, 136, (0, 'L')]","[(-2, 'T'), -1, 0, 1, (137, 'L')]",1,0,1
o9_01955,"[(136, 'T'), 137, 138, 139]","[(-2, 'T'), -1, 0, 1]",0,0,0
o9_02340,"[(1142/5, 'K'), 236, (473/2, 'T'), 237, (238, 'T')]","[(1142/5, 'K'), 236, (473/2, 'T'), 237, (238, 'T')]",1,1,1
o9_02383,"[(98, 'K'), 90, 89, 88, (87, 'T')]","[(-9, 'K'), -1, 0, 1, (2, 'T')]",1,0,1
o9_02386,"[(262, 'T'), 263, (527/2, 'T'), 264, (1362/5, 'K')]","[(262, 'T'), 263, (527/2, 'T'), 264, (1362/5, 'K')]",1,1,1
o9_02471,"[13, 12, 11, (10, 'T')]","[-1, 0, 1, (2, 'T')]",0,0,0
o9_02559,"[(18, 'T'), 17, 16, 15, (0, 'L')]","[(-2, 'T'), -1, 0, 1, (16, 'L')]",1,0,1
o9_02706,"[(1901/7, 'K'), 273, (547/2, 'T'), 274, (275, 'T')]","[(1901/7, 'K'), 273, (547/2, 'T'), 274, (275, 'T')]",1,1,1
o9_02735,"[(292, 'T'), 293, (587/2, 'T'), 294, (2069/7, 'K')]","[(292, 'T'), 293, (587/2, 'T'), 294, (2069/7, 'K')]",1,1,1
o9_02772,"[(0, 'L'), 95, 96, 97, (98, 'T')]","[(-96, 'L'), -1, 0, 1, (2, 'T')]",1,0,1
o9_02873,"[(8, 'T'), 9, 10, 11]","[(-2, 'T'), -1, 0, 1]",0,0,0
o9_02909,"[(64, 'K'), 55, 54, 53, (52, 'T')]","[(-20, 'K'), -1, 0, 1, (2, 'T')]",1,0,1
o9_03032,"[148, 147, 146, (145, 'T')]","[-1, 0, 1, (2, 'T')]",0,0,0
o9_03108,"[103, 102, 101, (100, 'T')]","[-1, 0, 1, (2, 'T')]",0,0,0
o9_03118,"[(291, 'T'), 292, (585/2, 'T'), 293]","[(291, 'T'), 292, (585/2, 'T'), 293]",0,1,1
o9_03149,"[(0, 'L'), 312, (625/2, 'T'), 313, (314, 'T')]","[(0, 'L'), 312, (625/2, 'T'), 313, (314, 'T')]",1,1,1
o9_03278,"[(16, 'T'), 15, 14, 13, (0, 'L')]","[(-2, 'T'), -1, 0, 1, (14, 'L')]",1,0,1
o9_03288,"[(148, 'K'), 157, (315/2, 'T'), 158, (159, 'T')]","[(148, 'K'), 157, (315/2, 'T'), 158, (159, 'T')]",1,1,1
o9_03412,"[(204, 'T'), 205, (411/2, 'T'), 206, (218, 'K')]","[(204, 'T'), 205, (411/2, 'T'), 206, (218, 'K')]",1,1,1
o9_03420,"[(19, 'T'), 18, 17, 16, (0, 'L')]","[(-2, 'T'), -1, 0, 1, (17, 'L')]",1,0,1
o9_03526,"[(70, 'K'), 90, (181/2, 'T'), 91, (92, 'T')]","[(70, 'K'), 90, (181/2, 'T'), 91, (92, 'T')]",1,1,1
o9_03586,"[165, 164, 163, (162, 'T')]","[-1, 0, 1, (2, 'T')]",0,0,0
o9_03622,"[(0, 'L'), 178, 179, 180, (181, 'T')]","[(-179, 'L'), -1, 0, 1, (2, 'T')]",1,0,1
o9_03833,"[(0, 'L'), 140, 141, 142, (143, 'T')]","[(-141, 'L'), -1, 0, 1, (2, 'T')]",1,0,1
o9_03932,"[(134, 'T'), 135, (271/2, 'T'), 136, (164, 'K')]","[(134, 'T'), 135, (271/2, 'T'), 136, (164, 'K')]",1,1,1
o9_04313,"[(0, 'L'), 239, (479/2, 'T'), 240, (241, 'T')]","[(0, 'L'), 239, (479/2, 'T'), 240, (241, 'T')]",1,1,1
o9_04431,"[(266, 'T'), 267, (535/2, 'T'), 268]","[(266, 'T'), 267, (535/2, 'T'), 268]",0,1,1
o9_04435,"[(161, 'T'), 162, (325/2, 'T'), 163]","[(161, 'T'), 162, (325/2, 'T'), 163]",0,1,1
o9_05564,"[(0, 'L'), 14, 15, (16, 'T')]","[(-15, 'L'), -1, 0, (1, 'T')]",1,0,1
o9_05624,"[14, 13, (12, 'T')]","[-1, 0, (1, 'T')]",0,0,0
o9_06956,"[(94, 'K'), 103, 104, (105, 'T')]","[(-10, 'K'), -1, 0, (1, 'T')]",1,0,1
o9_07044,"[(128, 'K'), 140, 139, (138, 'T')]","[(-13, 'K'), -1, 0, (1, 'T')]",1,0,1
o9_07152,"[(142, 'T'), 143, 144, (149, 'K')]","[(-1, 'T'), 0, 1, (6, 'K')]",1,0,1
o9_07195,"[(158, 'T'), 157, 156, (728/5, 'K')]","[(-1, 'T'), 0, 1, (27/5, 'K')]",1,0,1
o9_07674,"[(9, 'T'), 10, 11, (23/2, 'K')]","[(-1, 'T'), 0, 1, (3/2, 'K')]",1,1,1
o9_07761,"[(18, 'T'), 17, 16, (31/2, 'K')]","[(-1, 'T'), 0, 1, (3/2, 'K')]",1,1,1
o9_07790,"[(145, 'K'), 148, 149, (150, 'T')]","[(-4, 'K'), -1, 0, (1, 'T')]",1,0,1
o9_07943,"[159, (319/2, 'T'), 160]","[159, (319/2, 'T'), 160]",0,1,1
o9_08006,"[(1093/5, 'K'), 215, 214, (213, 'T')]","[(-23/5, 'K'), -1, 0, (1, 'T')]",1,0,1
o9_08042,"[183, (367/2, 'T'), 184]","[183, (367/2, 'T'), 184]",0,1,1
o9_08160,"[(20, 'T'), 21, 22]","[(-1, 'T'), 0, 1]",0,0,0
o9_08179,"[(25, 'T'), 24, 23, (0, 'L')]","[(-1, 'T'), 0, 1, (24, 'L')]",1,0,1
o9_08224,"[(164, 'T'), 163, 162, (1137/7, 'K')]","[(-1, 'T'), 0, 1, (10/7, 'K')]",1,1,1
o9_08268,"[(23, 'T'), 24, 25]","[(-1, 'T'), 0, 1]",0,0,0
o9_08280,"[(28, 'T'), 27, 26, (0, 'L')]","[(-1, 'T'), 0, 1, (27, 'L')]",1,0,1
o9_08302,"[(179, 'T'), 180, 181, (1271/7, 'K')]","[(-1, 'T'), 0, 1, (11/7, 'K')]",1,1,1
o9_08402,"[(90, 'T'), 91, 92]","[(-1, 'T'), 0, 1]",0,0,0
o9_08477,"[(102, 'T'), 101, 100, (0, 'L')]","[(-1, 'T'), 0, 1, (101, 'L')]",1,0,1
o9_08497,"[(81, 'T'), 80, 79, (143/2, 'K')]","[(-1, 'T'), 0, 1, (17/2, 'K')]",1,0,1
o9_08647,"[(270, 'T'), 271, (272, 'T')]","[(270, 'T'), 271, (272, 'T')]",1,1,1
o9_08765,"[(1853/11, 'K'), 169, 170, (171, 'T')]","[(-17/11, 'K'), -1, 0, (1, 'T')]",1,1,1
o9_08767,"[20, 19, (18, 'T')]","[-1, 0, (1, 'T')]",0,0,0
o9_08771,"[(316, 'T'), 317, (318, 'T')]","[(316, 'T'), 317, (318, 'T')]",1,1,1
o9_08776,"[(0, 'L'), 271, (543/2, 'T'), 272, (4629/17, 'K')]","[(0, 'L'), 271, (543/2, 'T'), 272, (4629/17, 'K')]",1,1,1
o9_08831,"[(874/5, 'K'), 174, 173, (172, 'T')]","[(-9/5, 'K'), -1, 0, (1, 'T')]",1,1,1
o9_08852,"[(0, 'L'), 316, (633/2, 'T'), 317, (977/3, 'K')]","[(0, 'L'), 316, (633/2, 'T'), 317, (977/3, 'K')]",1,1,1
o9_09052,"[(78, 'T'), 77, 76, (48, 'K')]","[(-1, 'T'), 0, 1, (29, 'K')]",1,0,1
o9_09372,"[(138, 'T'), 137, 136, (0, 'L')]","[(-1, 'T'), 0, 1, (137, 'L')]",1,0,1
o9_09465,"[(855/4, 'K'), 215, 216, (217, 'T')]","[(-9/4, 'K'), -1, 0, (1, 'T')]",1,0,1
o9_09486,"[(21, 'T'), 20, 19, (56/3, 'K')]","[(-1, 'T'), 0, 1, (4/3, 'K')]",1,1,1
o9_09648,"[(0, 'L'), 26, 27, (28, 'T')]","[(-27, 'L'), -1, 0, (1, 'T')]",1,0,1
o9_09808,"[(1467/5, 'K'), 292, 291, (290, 'T')]","[(-12/5, 'K'), -1, 0, (1, 'T')]",1,0,1
o9_10192,"[(253/2, 'K'), 124, 123, (122, 'T')]","[(-7/2, 'K'), -1, 0, (1, 'T')]",1,0,1
o9_10213,"[(130, 'K'), 95, 94, (93, 'T')]","[(-36, 'K'), -1, 0, (1, 'T')]",1,0,1
o9_10696,"[101, (203/2, 'T'), 102]","[101, (203/2, 'T'), 102]",0,1,1
o9_11100,"[(578/5, 'K'), 118, 119, (120, 'T')]","[(-17/5, 'K'), -1, 0, (1, 'T')]",1,0,1
o9_11248,"[(171, 'T'), 172, 173, (367/2, 'K')]","[(171, 'T'), 172, 173, (367/2, 'K')]",1,0,1
o9_11288,"[(0, 'L'), 21, (22, 'T')]","[(-21, 'L'), 0, (1, 'T')]",1,0,1
o9_11413,"[(25, 'T'), 26, 27, (300/11, 'K')]","[(-1, 'T'), 0, 1, (14/11, 'K')]",1,1,1
o9_11467,"[287, (575/2, 'T'), 288]","[287, (575/2, 'T'), 288]",0,1,1
o9_11490,"[24, (23, 'T')]","[0, (1, 'T')]",0,0,0
o9_11541,"[(30, 'K'), 63, 64, (65, 'T')]","[(-34, 'K'), -1, 0, (1, 'T')]",1,0,1
o9_11556,"[(515/4, 'K'), 125, 124, (123, 'T')]","[(-19/4, 'K'), -1, 0, (1, 'T')]",1,0,1
o9_11560,"[(0, 'L'), 317, (635/2, 'T'), 318, (1608/5, 'K')]","[(0, 'L'), 317, (635/2, 'T'), 318, (1608/5, 'K')]",1,1,1
o9_11570,"[(158, 'T'), 159, 160]","[(-1, 'T'), 0, 1]",0,0,0
o9_11685,"[(134, 'T'), 135, 136, (1771/13, 'K')]","[(-1, 'T'), 0, 1, (16/13, 'K')]",1,1,1
o9_11795,"[(495/4, 'K'), 124, 125, (126, 'T')]","[(-5/4, 'K'), -1, 0, (1, 'T')]",1,1,1
o9_11845,"[130, 129, (128, 'T')]","[-1, 0, (1, 'T')]",0,0,0
o9_11999,"[(252, 'T'), 253, (254, 'T')]","[(252, 'T'), 253, (254, 'T')]",1,1,1
o9_12144,"[210, (421/2, 'T'), 211]","[210, (421/2, 'T'), 211]",0,1,1
o9_12230,"[231, (463/2, 'T'), 232]","[231, (463/2, 'T'), 232]",0,1,1
o9_12253,"[(88, 'T'), 89, 90]","[(-1, 'T'), 0, 1]",0,0,0
o9_12412,"[(166, 'T'), 165, 164, (2293/14, 'K')]","[(-1, 'T'), 0, 1, (17/14, 'K')]",1,1,1
o9_12459,"[(147, 'T'), 148, (149, 'T')]","[(147, 'T'), 148, (149, 'T')]",1,1,1
o9_12693,"[(0, 'L'), 110, 111, (112, 'T')]","[(-111, 'L'), -1, 0, (1, 'T')]",1,0,1
o9_12736,"[180, (361/2, 'T'), 181]","[180, (361/2, 'T'), 181]",0,1,1
o9_12797,"[(0, 'L'), 31, 32, (33, 'T')]","[(-32, 'L'), -1, 0, (1, 'T')]",1,0,1
o9_12892,"[(687/4, 'K'), 171, 170, (169, 'T')]","[(-7/4, 'K'), -1, 0, (1, 'T')]",1,1,1
o9_12919,"[(0, 'L'), 168, 169, (170, 'T')]","[(-169, 'L'), -1, 0, (1, 'T')]",1,0,1
o9_13052,"[(171, 'T'), 172, (173, 'T')]","[(171, 'T'), 172, (173, 'T')]",1,1,1
o9_13056,"[(217, 'K'), 220, (441/2, 'T'), 221, (245, 'K')]","[(217, 'K'), 220, (441/2, 'T'), 221, (245, 'K')]",1,1,1
o9_13125,"[(176, 'T'), 177, (178, 'T')]","[(176, 'T'), 177, (178, 'T')]",1,1,1
o9_13182,"[(1609/11, 'K'), 146, 145, (144, 'T')]","[(-14/11, 'K'), -1, 0, (1, 'T')]",1,1,1
o9_13400,"[(0, 'L'), 190, 191, (192, 'T')]","[(-191, 'L'), -1, 0, (1, 'T')]",1,0,1
o9_13403,"[(957/5, 'K'), 192, 193, (194, 'T')]","[(-8/5, 'K'), -1, 0, (1, 'T')]",1,1,1
o9_13508,"[232, (465/2, 'T'), 233]","[232, (465/2, 'T'), 233]",0,1,1
o9_13537,"[195, 194, (193, 'T')]","[-1, 0, (1, 'T')]",0,0,0
o9_13604,"[(0, 'L'), 178, 179, (180, 'T')]","[(-179, 'L'), -1, 0, (1, 'T')]",1,0,1
o9_13649,"[(161, 'T'), 160, 159, (1747/11, 'K')]","[(-1, 'T'), 0, 1, (13/11, 'K')]",1,1,1
o9_13666,"[(190, 'T'), 191, (192, 'T')]","[(190, 'T'), 191, (192, 'T')]",1,1,1
o9_14018,"[274, (549/2, 'T'), 275]","[274, (549/2, 'T'), 275]",0,1,1
o9_14079,"[227, 226, (225, 'T')]","[-1, 0, (1, 'T')]",0,0,0
o9_14108,"[(0, 'L'), 109, 110, (111, 'T')]","[(-110, 'L'), -1, 0, (1, 'T')]",1,0,1
o9_14136,"[141, (283/2, 'T'), 142]","[141, (283/2, 'T'), 142]",0,1,1
o9_14599,"[255, 254, (253, 'T')]","[-1, 0, (1, 'T')]",0,0,0
o9_14831,"[(157/2, 'K'), 79, (80, 'T')]","[(-3/2, 'K'), -1, (0, 'T')]",1,1,1
o9_15808,"[(194/3, 'K'), 71, (72, 'T')]","[(-19/3, 'K'), 0, (1, 'T')]",1,0,1
o9_16514,"[(248/3, 'K'), 76, (75, 'T')]","[(-20/3, 'K'), 0, (1, 'T')]",1,0,1
o9_16920,"[(567/5, 'K'), 113, (112, 'T')]","[(-7/5, 'K'), -1, (0, 'T')]",1,1,1
o9_17450,"[(0, 'L'), 179, 180, (181, 'T')]","[(-180, 'L'), -1, 0, (1, 'T')]",1,0,1
o9_18813,"[(164, 'K'), 139, (968/7, 'K'), (138, 'T')]","[(-25, 'K'), 0, (5/7, 'K'), (1, 'T')]",1,1,1
o9_19130,"[(96, 'K'), 119, (120, 'T')]","[(-23, 'K'), 0, (1, 'T')]",1,0,1
o9_19396,"[(58, 'T'), (172/3, 'K'), 57, (30, 'K')]","[(0, 'T'), (2/3, 'K'), 1, (28, 'K')]",1,1,1
o9_19660,"[(26, 'T'), 25, (257/10, 'K')]","[(-1, 'T'), 0, (7/10, 'K')]",1,1,1
o9_19721,"[25, (24, 'T')]","[0, (1, 'T')]",0,0,0
o9_19724,"[(386/3, 'K'), 139, (140, 'T')]","[(-34/3, 'K'), -1, (0, 'T')]",1,0,1
o9_20029,"[(518/3, 'K'), 161, (160, 'T')]","[(-38/3, 'K'), -1, (0, 'T')]",1,0,1
o9_20305,"[(82, 'T'), 81, (286/3, 'K')]","[(-1, 'T'), 0, (7/3, 'K')]",1,0,1
o9_20364,"[(239/2, 'K'), 131, (132, 'T')]","[(-23/2, 'K'), 0, (1, 'T')]",1,0,1
o9_20617,"[(4, 'T'), 5]","[(-1, 'T'), 0]",0,0,0
o9_20956,"[(8, 'T'), 7, (0, 'L')]","[(-1, 'T'), 0, (7, 'L')]",1,0,1
o9_21103,"[(16, 'K'), 11, (12, 'T')]","[(-4/3, 'K'), -1, (0, 'T')]",1,1,1
o9_21236,"[(432/13, 'K'), 33, (32, 'T')]","[(-16/13, 'K'), -1, (0, 'T')]",1,1,1
o9_21496,"[(77, 'T'), 76, (73, 'K')]","[(-1, 'T'), 0, (3, 'K')]",1,0,1
o9_21513,"[(132, 'T'), 131, (913/7, 'K')]","[(-1, 'T'), 0, (4/7, 'K')]",1,1,1
o9_21620,"[(149, 'K'), 126, (125, 'T')]","[(-23, 'K'), 0, (1, 'T')]",1,0,1
o9_21697,"[(29, 'T'), 30]","[(-1, 'T'), 0]",0,0,0
o9_21786,"[(28/3, 'K'), 9, (8, 'T')]","[(-4/3, 'K'), -1, (0, 'T')]",1,1,1
o9_21893,"[(92, 'T'), 93, (100, 'K')]","[(92, 'T'), 93, (100, 'K')]",1,0,1
o9_21918,"[(98, 'T'), 99]","[(-1, 'T'), 0]",0,0,0
o9_22129,"[(122, 'T'), 121, (0, 'L')]","[(-1, 'T'), 0, (121, 'L')]",1,0,1
o9_22252,"[(168, 'T'), 169, (1357/8, 'K')]","[(-1, 'T'), 0, (5/8, 'K')]",1,1,1
o9_22337,"[(0, 'T'), 1]","[(-1, 'T'), 0]",0,0,0
o9_22477,"[(96, 'T'), 97]","[(-1, 'T'), 0]",0,0,0
o9_22607,"[(0, 'L'), 110, 111, (124, 'K')]","[(-110, 'L'), 0, 1, (13, 'K')]",1,0,1
o9_22663,"[(164, 'K'), 141, (140, 'T')]","[(-24, 'K'), -1, (0, 'T')]",1,0,1
o9_22790,"[(6, 'T'), 7, (8, 'K')]","[(-1, 'T'), 0, (1, 'K')]",1,0,1
o9_22925,"[(123, 'T'), (857/7, 'K'), 122, (361/3, 'K')]","[(-1, 'T'), (-3/7, 'K'), 0, (5/3, 'K')]",1,1,1
o9_23032,"[(121/2, 'K'), 55, (54, 'T')]","[(-11/2, 'K'), 0, (1, 'T')]",1,0,1
o9_23179,"[(101, 'T'), 100, (70, 'K')]","[(0, 'T'), 1, (31, 'K')]",1,0,1
o9_23263,"[(0, 'L'), 173, (174, 'T')]","[(-173, 'L'), 0, (1, 'T')]",1,0,1
o9_23461,"[(102, 'T'), 103, (112, 'K')]","[(-1, 'T'), 0, (9, 'K')]",1,0,1
o9_23571,"[(21, 'T'), 20, (96/5, 'K')]","[(-1, 'T'), 0, (4/5, 'K')]",1,1,1
o9_23660,"[190, (189, 'T')]","[0, (1, 'T')]",0,0,0
o9_23723,"[(129, 'T'), 130, (133, 'K')]","[(-1, 'T'), 0, (3, 'K')]",1,0,1
o9_23786,"[(3, 'T'), 2, (0, 'L')]","[(-1, 'T'), 0, (2, 'L')]",1,0,1
o9_23955,"[(167, 'T'), 166, (0, 'L')]","[(-1, 'T'), 0, (166, 'L')]",1,0,1
o9_23961,"[(178, 'T'), 179]","[(0, 'T'), 1]",0,0,0
o9_23971,"[(241/3, 'K'), 82, (248/3, 'K'), (83, 'T')]","[(-5/3, 'K'), 0, (2/3, 'K'), (1, 'T')]",1,1,1
o9_23977,"[(173, 'T'), 174, (877/5, 'K')]","[(-1, 'T'), 0, (7/5, 'K')]",1,0,1
o9_24047,"[(152/5, 'K'), 30, (29, 'T')]","[(-2/5, 'K'), 0, (1, 'T')]",1,1,1
o9_24069,"[(150, 'K'), 140, (139, 'T')]","[(-10, 'K'), 0, (1, 'T')]",1,0,1
o9_24126,"[(160, 'T'), 161, (170, 'K')]","[(160, 'T'), 161, (170, 'K')]",1,0,1
o9_24149,"[(176, 'T'), 177]","[(-1, 'T'), 0]",0,0,0
o9_24183,"[(299, 'T'), 300]","[(299, 'T'), 300]",0,0,0
o9_24293,"[1, (0, 'T')]","[-1, (0, 'T')]",0,0,0
o9_24407,"[(588/5, 'K'), 116, (115, 'T')]","[(-8/5, 'K'), 0, (1, 'T')]",1,0,1
o9_24518,"[(36, 'T'), 35, (172/5, 'K')]","[(-1, 'T'), 0, (3/5, 'K')]",1,1,1
o9_24534,"[(132, 'T'), 133]","[(132, 'T'), 133]",0,0,0
o9_24592,"[(96, 'T'), 95, (0, 'L')]","[(-1, 'T'), 0, (95, 'L')]",1,0,1
o9_24670,"[(58, 'K'), 1, (0, 'T')]","[(-58, 'K'), -1, (0, 'T')]",1,0,1
o9_24886,"[(297, 'K'), 289, (288, 'T')]","[(-9, 'K'), -1, (0, 'T')]",1,0,1
o9_24889,"[(0, 'L'), 231, (232, 'T')]","[(-231, 'L'), 0, (1, 'T')]",1,0,1
o9_25341,[70],"[0, (1/6, 'K')]",0,1,1
o9_25595,"[(138, 'T'), 139]","[(-1, 'T'), 0]",0,0,0
o9_25709,[42],"[(-12, 'K'), 0, (1/3, 'K')]",1,1,1
o9_25832,[74],[0],0,0,0
o9_25878,"[(24, 'T'), 23, (338/15, 'K')]","[(-1, 'T'), 0, (7/15, 'K')]",1,1,1
o9_26141,"[(126, 'T'), 125, (0, 'L')]","[(-1, 'T'), 0, (125, 'L')]",1,0,1
o9_26767,[47],[0],0,0,0
o9_26791,"[(514/3, 'K'), 172, (173, 'T')]","[(-2/3, 'K'), 0, (1, 'T')]",1,1,1
o9_27107,"[59, (58, 'T')]","[-1, (0, 'T')]",0,0,0
o9_27155,"[(162, 'T'), 161, (0, 'L')]","[(-1, 'T'), 0, (161, 'L')]",1,0,1
o9_27261,"[(204, 'K'), 200, (199, 'T')]","[(-4, 'K'), 0, (1, 'T')]",1,0,1
o9_27371,"[(140, 'T'), 141, (989/7, 'K')]","[(0, 'T'), 1, (9/7, 'K')]",1,1,1
o9_27392,"[(204, 'T'), 203, (0, 'L')]","[(-1, 'T'), 0, (203, 'L')]",1,0,1
o9_27429,"[(753/5, 'K'), 151, (152, 'T')]","[(-7/5, 'K'), -1, (0, 'T')]",1,1,1
o9_27480,"[157, (156, 'T')]","[0, (1, 'T')]",0,0,0
o9_27737,"[(162, 'T'), 161, (0, 'L')]","[(0, 'T'), 1, (162, 'L')]",1,0,1
o9_27767,"[(155, 'T'), 156, (627/4, 'K')]","[(-1, 'T'), 0, (3/4, 'K')]",1,1,1
o9_28113,"[(184, 'T'), 183, (0, 'L')]","[(0, 'T'), 1, (184, 'L')]",1,0,1
o9_28153,"[(198, 'T'), 197, (0, 'L')]","[(-1, 'T'), 0, (197, 'L')]",1,0,1
o9_28529,"[(245, 'T'), 246]","[(245, 'T'), 246]",0,0,0
o9_28592,"[(189, 'K'), 204, (205, 'T')]","[(-16, 'K'), -1, (0, 'T')]",1,0,1
o9_28746,"[(194, 'K'), 191, (190, 'T')]","[(-3, 'K'), 0, (1, 'T')]",1,0,1
o9_28751,"[(124, 'T'), 125, (128, 'K')]","[(124, 'T'), 125, (128, 'K')]",1,0,1
o9_28810,"[(207, 'T'), 208, (628/3, 'K')]","[(-1, 'T'), 0, (4/3, 'K')]",1,0,1
o9_29246,"[(249, 'T'), 248, (0, 'L')]","[(-1, 'T'), 0, (248, 'L')]",1,0,1
o9_29436,"[(250, 'T'), 249, (0, 'L')]","[(0, 'T'), 1, (250, 'L')]",1,0,1
o9_29662,"[(8/5, 'K'), 3, (4, 'T')]","[(-7/5, 'K'), 0, (1, 'T')]",1,0,1
o9_30087,"[(0, 'L'), 3, (4, 'T')]","[(-4, 'L'), -1, (0, 'T')]",1,0,1
o9_30375,"[(201, 'T'), 202]","[(-1, 'T'), 0]",0,0,0
o9_30634,[14],[0],0,0,0
o9_30650,"[53, 52]","[-1, 0]",0,0,0
o9_30790,"[(261, 'T'), 262]","[(0, 'T'), 1]",0,0,0
o9_31294,[19],[0],0,0,0
o9_32044,[38],"[(-12, 'K'), 0, (1/3, 'K')]",1,1,1
o9_32257,[97],[0],0,0,0
o9_32570,"[(0, 'L'), 16, (17, 'T')]","[(-16, 'L'), 0, (1, 'T')]",1,0,1
o9_32964,"[(66, 'K'), 46, 45, (0, 'L')]","[(-21, 'K'), -1, 0, (45, 'L')]",1,0,1
o9_33067,"[(0, 'T'), 1, (50, 'K')]","[(-1, 'T'), 0, (49, 'K')]",1,0,1
o9_34801,[1],"[(-5/13, 'K'), 0, (1/7, 'K')]",1,1,1
o9_34818,[0],"[(-30, 'K'), 0, (3/8, 'K')]",1,1,1
o9_35678,[9],"[(-7, 'K'), 0, (11, 'K')]",1,0,1
o9_35682,[108],"[(-3, 'K'), 0, (8, 'K')]",1,0,1
o9_35772,[108],"[(-1/4, 'K'), 0, (8, 'K')]",1,1,1
o9_36180,"[1, (0, 'T')]","[0, (1, 'T')]",0,0,0
o9_36873,[5],[0],0,0,0
o9_37685,[63],"[(-21, 'K'), 0, (1/4, 'K')]",1,1,1
o9_38014,[2],[0],0,0,0
o9_39162,[65],"[(-3, 'K'), 0, (7, 'K')]",1,0,1
o9_39369,"[(5, 'T'), 4, (15/4, 'K')]","[(-1, 'T'), 0, (1/4, 'K')]",1,1,1
o9_39608,[67],[0],0,0,0
o9_39887,[6],"[(-2/21, 'K'), 0, (32, 'K')]",1,1,1
o9_40052,[90],[0],0,0,0
o9_40363,[83],"[(-3/8, 'K'), 0, (6, 'K')]",1,1,1
o9_40390,[4],"[(-20/3, 'K'), 0, (3, 'K')]",1,0,1
o9_40803,[3],"[0, (3/10, 'K')]",0,1,1
o9_41372,[90],"[(-1/4, 'K'), 0, (20, 'K')]",1,1,1
o9_43481,[6],"[0, (2/9, 'K')]",0,1,1
,,,252,146,274
,,,84,190,62

==> anc/TorOnly.csv <==
m289,[8],[-1],6_2 or K6a2 or K(4/11)
m340,[8],[1],7_3 or K7a5 or K(4/13)
m389,"[12, 13]","[1, 0]","10_139 or K10n27 Montesinos: K(-2/3, 1/3, 1/4)"
s526,[12],[1],8_2 or K8a8 or K(6/17)
s558,[12],[-1],9_3 or K9a38 or K(6/19)
s648,[0],[1],7_4 or K7a6 or K(4/15)
s652,"[31, 32, 33]","[1, 0, -1]", 
s726,[0],[0],8_3 or K8a18 or K(4/17)
s841,"[21, 22]","[1, 0]", 
s862,[8],[-1],8_4 or K8a17 or K(5/19)
s870,[8],[0],9_4 or K9a35 or K(5/21)
s912,[],[],6_3 or K6a1 or K(5/13)
v1217,[16],[-1],10_2 or K10a59 or K(8/23)
v1243,[16],[1],11_551 or K11a364 or K(3/25)
v1915,"[41, 42]","[0, 1]", 
v2166,"[8, 9]","[1, 0]",10_161 or K10n31
v2191,"[30, 31]","[1, 0]", 
v2272,[0],[-2],K13n469
v2284,[0],[0],9_5 or K9a36 or K(6/23)
v2362,[0],[0],10_3 or K10a117 or K(6/25)
v2384,"[36, 37]","[0, 1]", 
v2488,[8],[0],10_4 or K10a113 or K(7/27)
v2508,[4],[2],K14n14254
v2520,[8],[0],11_550 or K11a342 or K(25/29)
v2552,[],[],"11_155 or K11n57 Montesinos: K(1/2,-2/3,3/11)"
v2553,[],[],"10_128 or K10n22 Montesinos: K(-1/2,1/3,3/7)"
v2623,[],[],"9_43 or K9n3 Montesinos: K(-1/2, 1/3, 3/5)"
v2624,[],[],"K12n243 Montesinos: K(1/2,-2/3,3/13)"
v2642,[20],[1],"K12n725 Montesinos: K(1/2, 1/5, -4/5)"
v2851,[28],[-1], 
v2858,[12],[0],10_8 or K10a114 or K(6/29)
v2861,"[0, 1]","[0, 1]","K13n3523 Montesinos: P(-3,3,7)"
v2894,[12],[0],11_547 or K11a358 or K(5/31)
v3081,[20],[1], 
v3105,"[43, 44]","[0, 1]", 
v3195,[1],[-1],"K12n309 Montesinos: K(1/2,1/5,-5/7) "
v3199,[20],[1], 
v3310,[],[],7_5 or K7a3 or K(7/17)
v3320,[4],[0],"K12n475 Montesinos: K(2/3,-3/4,1/5) "
v3335,[40],[-2], 
v3356,[24],[0], 
v3423,[3],[1], 
v3482,"[55, 56]","[-1, 0]", 
v3505,[],[],"8_21 or K8n2 Montesinos: K(-1/2,2/3,2/3)"
v3536,[],[],"11_251 or K11n49 Montesinos: K(2/3,-1/4,-2/5)"
v3541,[6],[0], 
t02789,[20],[-1],K12a722 or K(3/29)
t02795,[20],[1],K13a4874 or K(3/31)
t04557,"[50, 51]","[0, -1]", 
t04986,"[39, 40]","[1, 0]", 
t05803,[0],[0],11_548 or K11a343 or K(27/31)
t05899,[0],[0],K12a1166 or K(4/33)
t06119,[8],[0],K12a1149 or K(4/35)
t06161,[8],[0],K13a4572 or K(4/37)
t06316,"[4, 5]","[-1, 0]",K12n749
t06573,"[40, 41]","[0, -1]", 
t06715,"[47, 48]","[0, -1]", 
t06925,"[17, 18]","[1, 0]",K14n24763
t07094,[],[], 
t07104,"[45, 46]","[0, -1]", 
t07123,[],[], 
t07281,[1],[-2], 
t07452,[5],[-2], 
t07550,[12],[0], 
t07579,[15],[0], 
t07599,[0],[0],K14n18212
t07658,[16],[0],K12a1157 or K(5/39)
t07682,[0],[0],11_537 or K11a363 or K(29/35)
t07687,[16],[0],K13a4866 or K(5/41)
t07734,[0],[0],K12a1287 or K(6/37)
t07944,"[50, 51]","[0, 1]", 
t07979,[12],[0],K12n591
t08114,[32],[0], 
t08173,"[12, 13]","[0, 1]", 
t08306,[0],[0], 
t08307,[12],[0],K12a1278 or K(6/41)
t08346,[12],[0],K13a4834 or K(6/43)
t08386,[16],[-1],K13n1153
t08387,"[7, 8]","[1, 0]",K14n19974
t08508,[5],[1], 
t08532,"[61, 62, 63]","[-1, 0, 1]", 
t08767,"[57, 58]","[1, 0]", 
t08838,[44],[1], 
t08898,"[46, 47]","[1, 0]", 
t08917,[],[],"11_274 or K11n13 Montesinos: K(1/2,3/5,-4/5)"
t08936,[62],[0], 
t08973,[36],[-1], 
t09126,"[78, 79]","[0, 1]", 
t09218,"[5, 6]","[0, -1]", 
t09279,[36],[-1], 
t09284,[32],[0], 
t09359,[],[],"K12n502 Montesinos: K(1/2,1/5,-4/7)"
t09612,[10],[0],"11_233 or K11n70 Montesinos: K(1/2,-2/3,4/11)"
t09613,[6],[0],"K12n199 Montesinos: K(1/2,-2/3,4/13)"
t09734,[],[],"11_270 or K11n79 Montesinos: K(1/2,-2/3,4/9) "
t09735,[],[],"K12n200 Montesinos: K(1/2,-2/3,4/15)"
t09772,[28],[-2], 
t09859,[12],[0],"10_142 or K10n30 Montesinos: K(1/3,-2/3,3/4)"
t09900,[],[],"K13n1021 Montesinos: K(1/2,1/3,-13/17))"
t09901,[],[],"10_130 or K10n20 Montesinos: K(-1/2,1/3,4/7)"
t09927,[],[],K14n2038
t09954,"[82, 83]","[-1, 0]", 
t10188,"[59, 60]","[0, -1]", 
t10215,"[52, 53]","[0, 1]", 
t10292,[63],[0], 
t10407,[28],[2], 
t10416,[0],[0], 
t10496,[36],[0], 
t10499,[4],[0],"10_126 or K10n17 Montesinos: P(2,3,-5)"
t10500,[9],[-1],K13n912
t10558,[9],[0], 
t10664,[37],[1], 
t10832,[53],[1], 
t10930,[7],[0],"K14n3610 Montesinos: K(1/2, 1/3, -17/21)"
t10932,[12],[1],"8_5 or K8a13 Montesinos: P(2,3,3)"
t10944,[38],[1], 
t10974,[2],[-1], 
t11034,[],[],8_7 or K8a6 or K(9/23)
t11055,[],[], 
t11139,[10],[1], 
t11198,"[71, 72]","[0, -1]", 
t11248,[4],[-1], 
t11291,[],[],7_6 or K7a2 or K(7/19)
t11292,[16],[1],K14n6023
t11333,[40],[0], 
t11376,[60],[1], 
t11402,[],[],K13n2180
t11418,[0],[-2], 
t11441,"[0, 1]","[0, 1]", 
t11460,[36],[1], 
t11462,[4],[-1], 
t11497,[8],[-1], 
t11532,[],[], 
t11548,[72],[0], 
t11556,[68],[1], 
t11558,[42],[1], 
t11577,[0],[0], 
t11618,[8],[0], 
t11675,[],[],9_6 or K9a23 or K(11/27)
t11748,[2],[-1], 
t11751,[],[],"K12n251 Montesinos: K(1/2,-2/3,5/11)"
t11752,[],[],K13n1169
t11795,[12],[-2], 
t11798,[],[],K14n6034
t11799,[],[],"11_266 or K11n64 Montesinos: K(1/2,-2/3,5/9)"
t11814,[4],[-1],"11_182 or K11n102 Montesinos: K(2/3,-1/3,-2/7)"
t11852,[84],[0], 
t11887,[65],[1], 
t11888,[10],[0], 
t11898,[0],[0],"K13n3596 Montesinos: P(-3,5,5)"
t12154,[17],[0], 
t12180,[8],[0],"K14n12205 Montesinos: K(2/3,-3/4,1/7)"
t12198,[],[], K15n22078
t12199,[],[], 
t12200,[],[],10_153 or K10n10
t12229,[33],[1], 
t12247,[],[],"K12n574 Montesinos: K(-1/3,2/3,-1/6)"
t12270,[],[], 
t12271,[],[],"9_44 or K9n1 Montesinos: K(-1/2,2/3,2/5)"
t12288,[96],[0], 
t12344,[8],[-2], 
t12350,[],[],"11_247 or K11n88 Montesinos: K(2/3,-1/4,-3/5)"
t12376,[4],[-1], 
t12395,[],[],8_6 or K8a10 or K(10/23)
t12456,[37],[0], 
t12533,[],[], 
t12587,[],[],8_9 or K8a16 or K(7/25)
t12607,[],[], 
t12630,[],[], 
t12656,[],[],7_7 or K7a1 or K(8/21)
t12679,[7],[0], 
t12748,[],[],11_298 or K11n116
t12753,"[94, 95]","[0, 1]", 
t12755,[],[], 
t12756,[],[],K13n604
t12757,[],[],K13n592
o9_06369,[24],[1],K14a12197 or K(12/35)
o9_06393,[24],[-1],K15a85258 or K(12/37) 
o9_10020,"[59, 60]","[0, -1]", 
o9_10598,"[48, 49]","[-1, 0]", 
o9_13141,[0],[0],K13a4573 or K(4/39)
o9_13273,[0],[0],K14a17730 or K(4/41)
o9_13638,[8],[0],K14a17518 or K(4/43)
o9_13732,[8],[0],K15a78879 or K(4/45)
o9_16248,"[0, 1]","[0, -1]",K14n21882
o9_16685,"[44, 45]","[0, -1]", 
o9_16941,[],[], 
o9_16991,[],[], 
o9_17646,"[52, 53]","[1, 0]", 
o9_18181,"[26, 27]","[-1, 0]", 
o9_18341,"[54, 55]","[0, 1]", 
o9_18646,"[72, 73]","[0, 1]", 
o9_18772,[2],[-1], 
o9_18905,[20],[0],K14a17701 or K(5/49)
o9_18931,[6],[1], 
o9_18946,[20],[0],K15a85245 or K(5/51)
o9_19031,[2],[2], 
o9_19200,"[13, 14]","[1, 0]",K14n27326
o9_19247,"[111, 112, 113]","[1, 0, -1]", 
o9_19364,"[49, 50]","[0, 1]", 
o9_20180,[1],[2], 
o9_20397,[0],[0],K13a4856 or K(6/47)
o9_20458,[0],[0],K14a19429 or K(6/49)
o9_20656,[],[], 
o9_20894,[0],[0], 
o9_21066,[12],[0],K14a19328 or K(6/53)
o9_21116,[12],[0],K15a84808 or K(6/55)
o9_21545,[20],[-1], 
o9_21704,"[86, 87]","[0, 1]", 
o9_21722,[],[], 
o9_21905,[],[], 
o9_21927,[16],[0],K14a19420 or K(7/55)
o9_21958,[16],[0],K15a85193 or K(7/57) 
o9_21992,"[13, 14]","[-1, 0]", 
o9_22066,[0],[0], 
o9_22100,"[93, 94]","[1, 0]", 
o9_22148,[60],[1], 
o9_22182,"[6, 7]","[1, 0]", 
o9_22199,"[8, 9]","[0, -1]", 
o9_22266,[52],[1], 
o9_22550,[11],[1], 
o9_22883,[25],[-1], 
o9_22951,[0],[-1], 
o9_23069,[],[], 
o9_23147,[3],[-1], 
o9_23178,[],[], 
o9_23646,"[33, 34]","[1, 0]", 
o9_24030,[],[], 
o9_24290,[68],[0], 
o9_24401,[54],[0], 
o9_24510,"[71, 72]","[-1, 0]", 
o9_24667,"[8, 9]","[0, -1]", 
o9_24779,"[103, 104]","[0, -1]", 
o9_24946,[57],[0], 
o9_25096,"[8, 9]","[0, -1]", 
o9_25106,[9],[1], 
o9_25110,"[100, 101]","[-1, 0]", 
o9_25199,"[68, 69]","[-1, 0]", 
o9_25283,[],[],"K13n185 Montesinos: K(-1/2,1/7,3/5)"
o9_25345,"[30, 31]","[-1, 0]", 
o9_25444,"[78, 79]","[0, 1]", 
o9_26120,"[14, 15]","[0, -1]", 
o9_26170,[],[], 
o9_26471,"[71, 72]","[0, 1]", 
o9_26570,"[92, 93]","[0, 1]", 
o9_26604,"[142, 143]","[0, 1]", 
o9_26774,"[8, 9]","[0, -1]", 
o9_26913,[28],[0], 
o9_27046,"[74, 75]","[0, 1]", 
o9_27079,[],[], 
o9_27165,[],[], 
o9_27215,[2],[1], 
o9_27243,[36],[2], 
o9_27286,[],[], 
o9_27542,[0],[-1], 
o9_27889,[52],[0], 
o9_27893,[],[], 
o9_28070,[36],[2], 
o9_28149,"[23, 24]","[1, 0]", 
o9_28207,[5],[1], 
o9_28230,[32],[0], 
o9_28284,"[110, 111]","[0, 1]", 
o9_28354,[],[], 
o9_28622,[28],[0], 
o9_28874,[10],[1], 
o9_28929,"[3, 4]","[1, 0]", 
o9_29048,[52],[0], 
o9_29141,[16],[1],K14n16364
o9_29278,[62],[1], 
o9_29367,[30],[1], 
o9_29484,[63],[1], 
o9_29529,"[152, 153]","[0, 1]", 
o9_29551,"[117, 118]","[-1, 0]", 
o9_29648,"[109, 110]","[0, 1]", 
o9_29669,[11],[0], 
o9_29698,[],[], 
o9_29751,"[68, 69]","[1, 0]", 
o9_29766,"[47, 48]","[1, 0]", 
o9_29799,[44],[2], 
o9_29916,"[3, 4]","[-1, 0]", 
o9_29972,[8],[0], 
o9_29992,[3],[-1], 
o9_30018,[4],[-1], 
o9_30040,[],[], 
o9_30142,"[148, 149]","[0, -1]", 
o9_30147,"[8, 9]","[0, -1]", 
o9_30150,[88],[-2], 
o9_30281,[44],[2], 
o9_30324,[48],[0], 
o9_30430,[5],[1], 
o9_30499,[24],[0],"K14n21324 Montesinos: K(1/2,1/7,-4/5)"
o9_30502,[17],[-1], 
o9_30542,[4],[0],K14n10164
o9_30564,[20],[1], 
o9_30696,[6],[0], 
o9_30721,"[135, 136]","[1, 0]", 
o9_30978,[45],[1], 
o9_31036,[],[],"K14n12557 Montesinos: K(-1/2,1/7,3/7)"
o9_31042,[14],[1], 
o9_31165,"[206, 207]","[0, 1]", 
o9_31228,[28],[0], 
o9_31267,"[88, 89]","[-1, 0]", 
o9_31310,[28],[0], 
o9_31321,[62],[-1], 
o9_31430,[10],[-1], 
o9_31440,[104],[-2], 
o9_31472,[8],[0], 
o9_31481,[79],[0], 
o9_31692,[56],[0], 
o9_31828,[0],[-1], 
o9_31868,[12],[-1],"11_147 or K11n104 Montesinos: K(2/3,-1/3,-3/8)"
o9_31935,[16],[0], 
o9_31955,[30],[-1], 
o9_31967,[60],[0], 
o9_31990,"[0, 1]","[0, 1]", 
o9_32028,[19],[1], 
o9_32065,[106],[0], 
o9_32132,[84],[1], 
o9_32150,[88],[0], 
o9_32208,[],[],"10_5(0,0) or K10a56 or K(13/33)"
o9_32314,"[80, 81]","[0, -1]", 
o9_32471,"[77, 78]","[0, -1]", 
o9_32588,[85],[1], 
o9_32687,[16],[0], 
o9_32739,"[95, 96]","[0, -1]", 
o9_32994,[],[], 
o9_33111,[16],[0], 
o9_33112,[],[],11_549 or K11a234 or K(5/37)
o9_33189,[76],[1], 
o9_33262,[10],[0],"K14n5045 Montesinos: K(1/2,1/3,-13/19)"
o9_33263,[14],[0],"K13n1237 Montesinos: K(1/2,1/3,-11/17)"
o9_33284,"[149, 150]","[0, 1]", 
o9_33363,[11],[0],K14n19973
o9_33380,[57],[0], 
o9_33430,[70],[1], 
o9_33432,[16],[1], 
o9_33452,[4],[2], 
o9_33470,[52],[-1], 
o9_33486,[168],[0], 
o9_33526,[90],[0], 
o9_33529,[],[], 
o9_33568,[0],[0],"K14n3611 Montesinos: K(1/2,1/3,-19/23)"
o9_33585,"[123, 124]","[-1, 0]", 
o9_33783,[16],[2], 
o9_33801,[98],[0], 
o9_33833,[],[],"K14n5084 Montesinos: K(1/2,1/3,-17/23)"
o9_33834,[],[],"K13n1331 Montesinos: K(1/2,1/3,-7/13)"
o9_33944,[68],[0], 
o9_33950,[40],[0], 
o9_33959,"[98, 99]","[0, -1]", 
o9_33966,[],[], 
o9_33967,[],[],"K12n248 Montesinos: K(1/2,-2/3,6/11)"
o9_34000,"[108, 109]","[0, -1]", 
o9_34097,[4],[0], 
o9_34182,[15],[1], 
o9_34316,[20],[1], 
o9_34323,[0],[0], 
o9_34336,[18],[0], 
o9_34379,[18],[1], 
o9_34403,[112],[0], 
o9_34409,[45],[0], 
o9_34450,[25],[1], 
o9_34561,[16],[0], 
o9_34625,[],[], 
o9_34671,[],[], 
o9_34676,[],[],"K12n723 Montesinos: K(1/2,4/7,-4/5)"
o9_34689,[90],[1], 
o9_34700,[0],[0], 
o9_34743,[],[], 
o9_34908,[2],[1], 
o9_34949,"[1, 2]","[0, -1]", 
o9_35003,[8],[0], 
o9_35090,[12],[0], 
o9_35240,[0],[0],"K12n721 Montesinos: P(2,5,-5)"
o9_35320,[118],[-1], 
o9_35376,[52],[1], 
o9_35549,"[306, 307]","[1, 0]", 
o9_35666,"[91, 92]","[0, 1]", 
o9_35720,[76],[1], 
o9_35736,"[298, 299]","[0, 1]", 
o9_35778,[16],[0],"K12n474 Montesinos: K(2/3,-3/4,-1/5)"
o9_35831,[67],[0], 
o9_35928,[65],[0], 
o9_35997,[],[],"K14n6060 Montesinos: K(1/2,-2/3,7/15)"
o9_35998,[],[],K15n30411
o9_36089,[],[], 
o9_36090,[],[],"K13n1207 Montesinos: K(1/2,-2/3,7/13)"
o9_36114,[107],[0], 
o9_36215,[26],[1], 
o9_36250,[88],[0], 
o9_36258,[13],[0], 
o9_36259,[8],[-1],"K12n233 Montesinos: P(2,3,-7)"
o9_36297,[60],[0], 
o9_36320,[],[], 
o9_36357,[],[], 
o9_36380,"[140, 141]","[0, 1]", 
o9_36411,[58],[0], 
o9_36435,[],[], 
o9_36459,[0],[1], 
o9_36544,[77],[1], 
o9_36696,[11],[0], 
o9_36697,[16],[-1],"10_46 or K10a81 Montesinos: P(2,3,5)"
o9_36809,[56],[-1], 
o9_36811,[44],[1], 
o9_36955,[0],[0], 
o9_36958,[55],[0], 
o9_37005,[24],[0], 
o9_37028,[12],[1], 
o9_37050,[160],[0], 
o9_37080,[],[],"10_136 or K10n3 Montesinos: K(-1/2,2/5,2/5)"
o9_37142,[18],[0], 
o9_37162,[15],[0],K14n24778
o9_37291,"[106, 107]","[0, 1]", 
o9_37482,[88],[2], 
o9_37485,[6],[1],"11_225 or K11n138 Montesinos: K(2/3,-1/3,-4/7)"
o9_37547,[2],[1], 
o9_37551,[52],[1], 
o9_37563,[0],[0], 
o9_37618,"[0, 1]","[0, -1]", 
o9_37731,[],[], 
o9_37732,[],[],"10_133 or K10n4 Montesinos: K(-1/2,2/3,2/7)"
o9_37751,[82],[0], 
o9_37754,[104],[-1], 
o9_37761,[9],[1], 
o9_37768,[0],[-1],"K15n19499 Montesinos: K(1/2,1/3,-21/25)"
o9_37770,[],[],8_8 or K8a4 or K(9/25)
o9_37795,[0],[0],"11_262 or K11n141 Montesinos: K(2/3,-1/3,-4/5)"
o9_37851,[104],[2], 
o9_37876,[14],[1], 
o9_37891,[45],[-1], 
o9_37895,[13],[1], 
o9_37941,[120],[0], 
o9_38190,[20],[0], 
o9_38287,[72],[2], 
o9_38344,[56],[1], 
o9_38364,[3],[1], 
o9_38471,[8],[0],K14n21627
o9_38560,[12],[0], 
o9_38598,[48],[0], 
o9_38600,[],[], 
o9_38623,[],[],K13n4024
o9_38639,[12],[1], 
o9_38679,[132],[0], 
o9_38681,[8],[1], 
o9_38702,[10],[0],"K12n402 Montesinos: K(2/3,-1/3,-4/9)"
o9_38780,[21],[0], 
o9_38811,[80],[-1], 
o9_38928,[],[], 
o9_38945,[30],[-1], 
o9_38975,[4],[1], 
o9_38989,[88],[0], 
o9_39163,[17],[0], 
o9_39266,[9],[0], 
o9_39277,[],[],"10_141 or K10n25 Montesinos: K(1/3,-2/3,1/4)"
o9_39285,[0],[0], 
o9_39339,[0],[-1],"9_35 or K9a40 Montesinos: P(3,3,3)"
o9_39394,[138],[0], 
o9_39395,[12],[0],"Montesinos: K(2/3,-3/4,1/9)"
o9_39430,[],[], 
o9_39433,[],[], 
o9_39451,[101],[-1], 
o9_39519,[5],[0], 
o9_39521,"[131, 132]","[1, 0]", 
o9_39551,[13],[0], 
o9_39591,[4],[0],"K14n15962 Montesinos: K(2/3,-5/6,1/5)"
o9_39592,[45],[1], 
o9_39606,[69],[-1], 
o9_39746,[5],[0], 
o9_39754,[26],[0], 
o9_39806,[],[], 
o9_39859,[65],[0], 
o9_39879,[62],[0], 
o9_39926,[57],[0], 
o9_39930,[1],[1], 
o9_39967,[],[], 
o9_39973,[12],[0], 
o9_39974,[],[], 
o9_39981,[56],[0], 
o9_40024,[],[],K12n488
o9_40026,[54],[0], 
o9_40063,[16],[0],K15n30313
o9_40064,[],[],9_7 or K9a26 or K(13/29)
o9_40073,[44],[0], 
o9_40075,[97],[0], 
o9_40076,[],[],9_9 or K9a33 or K(9/31)
o9_40081,[],[], 
o9_40130,[11],[1], 
o9_40154,[],[], 
o9_40171,[13],[0],"K13n2565 Montesinos: K(1/2, 1/5, -7/11)"
o9_40179,"[130, 131]","[-1, 0]", 
o9_40192,[2],[1], 
o9_40215,[],[], 
o9_40245,[17],[0], 
o9_40284,[24],[1], 
o9_40291,[8],[1],11_353 or K11n135
o9_40361,[0],[0], 
o9_40449,[0],[-1], 
o9_40484,[],[], 
o9_40485,[],[],"11_188(0,0) or K11n28 Montesinos: K(1/2,2/3,-7/9)"
o9_40487,[],[], 
o9_40504,[],[], 
o9_40519,[],[],K12n318
o9_40522,[],[], 
o9_40547,[8],[0], 
o9_40568,[],[],"11_179 or K11n12 Montesinos: K(1/2,-3/5,2/7)"
o9_40582,[],[], 
o9_40873,[],[], 
o9_40901,[58],[0], 
o9_41058,[],[], 
o9_41144,[62],[0], 
o9_41263,[12],[1],K14n24757
o9_41312,[],[], 
o9_41388,[],[], 
o9_41428,[],[], 
o9_41610,[16],[0], 
o9_41611,[],[],9_8 or K9a8 or K(11/31)
o9_41621,[22],[0], 
o9_41633,[16],[1], 
o9_41677,[8],[0], 
o9_41678,[6],[0], 
o9_41909,[],[], 
o9_41980,[14],[0], 
o9_41995,[3],[0],K12n439
o9_42189,[],[],"K12n153 Montesinos: K(1/2,-2/3,5/17)"
o9_42190,[],[],"11_141 or K11n61 Montesinos: K(1/2,-2/3,5/13)"
o9_42220,[],[], 
o9_42224,[83],[0], 
o9_42258,[],[],8_11 or K8a9 or K(10/27)
o9_42277,[],[],9_11 or K9a20 or K(14/33)
o9_42296,[],[], 
o9_42320,[],[],10_9 or K10a110 or K(11/39)
o9_42352,[42],[0], 
o9_42411,[],[],"K12n473 Montesinos: K(2/3,-1/4,-3/7)"
o9_42429,[],[], 
o9_42430,[],[], 
o9_42467,[],[],10_20 or K10a74 or K(16/35)
o9_42493,[],[], 
o9_42511,[],[], 
o9_42515,[],[],K13n3158
o9_42607,[7],[-1], 
o9_42660,[],[], 
o9_42675,[],[], 
o9_42714,[5],[-1], 
o9_42735,[],[], 
o9_42757,[],[], 
o9_42936,[4],[1], 
o9_42942,[18],[0], 
o9_42960,[],[], 
o9_42961,[],[], 
o9_42963,[],[],10_6 or K10a70 or K(16/37)
o9_42973,[],[],K13n1164
o9_42974,[],[],"10_134 or K10n6 Montesinos: K(-1/2,1/3,5/7)"
o9_42999,[],[], 
o9_43001,[115],[1], 
o9_43197,[3],[0], 
o9_43369,[],[],"K12n149 Montesinos: K(2/3,-2/5,-1/5)"
o9_43407,[],[], 
o9_43443,[],[], 
o9_43446,[],[], 
o9_43566,[],[], 
o9_43567,[],[], 
o9_43592,[],[],8_13 or K8a7 or K(11/29)
o9_43607,[],[], 
o9_43608,[],[], 
o9_43609,[],[],10_152 or K10n36
o9_43649,[],[], 
o9_43679,[144],[-1], 
o9_43730,[],[],K13n2769
o9_43750,[],[], 
o9_43759,[],[], 
o9_43760,[],[], 
o9_43771,[],[],"9_45 or K9n2 Montesinos: K(-1/2,2/3,3/5)"
o9_43778,[17],[0], 
o9_43857,[],[], 
o9_43859,[],[], 
o9_43874,[],[],"8_10 or K8a3 Montesinos: K(1/2,1/3,2/3)"
o9_43876,[],[], 
o9_43946,[],[], 
o9_43953,[],[], 
o9_44048,[],[], 
o9_44054,[],[], 
o9_44057,[],[],9_10 or K9a39 or K(10/33)
o9_44184,[],[],

==> anc/Verified348.csv <==
m004,"[(-4, 'T'), -3, -2, -1, (0, 'T'), 1, 2, 3, (4, 'T')]","[(-4, 'T'), -3, -2, -1, (0, 'T'), 1, 2, 3, (4, 'T')]",4_1 or K4a1 or K(2/5)
m015,"[(0, 'T'), 1, 2, 3, (4, 'T')]","[(-2, 'T'), -1, 0, 1, (2, 'T')]",5_2 or K5a1 or K(3/7)
m016,"[(20, 'T'), 19, (37/2, 'T'), 18, 17, (16, 'T')]","[(-2, 'T'), -1, (-1/2, 'T'), 0, 1, (2, 'T')]","K12n242 Montesinos: P(-2,3,7)"
m032,"[(-4, 'T'), -3, -2, -1, (0, 'T')]","[(-2, 'T'), -1, 0, 1, (2, 'T')]",6_1 or K6a3 or K(4/9)
m053,"[(0, 'T'), 1, 2, 3, (4, 'T')]","[(-2, 'T'), -1, 0, 1, (2, 'T')]",7_2 or K7a4 or K(5/11)
m071,"[(92/3, 'K'), 31, (63/2, 'T'), 32, 33, (34, 'T')]","[(-4/3, 'K'), -1, (-1/2, 'T'), 0, 1, (2, 'T')]", 
m074,"[(-4, 'T'), -3, -2, -1, (0, 'T')]","[(-2, 'T'), -1, 0, 1, (2, 'T')]",8_1 or K8a11 or K(6/13)
m082,"[(25, 'T'), 26, 27, 28, (29, 'T')]","[(-2, 'T'), -1, 0, 1, (2, 'T')]", 
m094,"[(0, 'T'), 1, 2, 3, (4, 'T')]","[(-2, 'T'), -1, 0, 1, (2, 'T')]",9_2 or K9a27 or K(7/15)
m103,"[(134/3, 'K'), 44, (87/2, 'T'), 43, 42, (41, 'T')]","[(-5/3, 'K'), -1, (-1/2, 'T'), 0, 1, (2, 'T')]", 
m118,"[(29, 'T'), 30, (61/2, 'T'), 31, (32, 'T')]","[(-2, 'T'), -1, (-1/2, 'T'), 0, (1, 'T')]", 
m144,"[(38, 'T'), 37, 36, 35, (34, 'T')]","[(-2, 'T'), -1, 0, 1, (2, 'T')]", 
m194,"[(39, 'T'), 38, 37, 36, (73/2, 'K')]","[(-2, 'T'), -1, 0, 1, (3/2, 'K')]", 
m198,"[(36, 'T'), 37, 38, 39, (79/2, 'K')]","[(-2, 'T'), -1, 0, 1, (3/2, 'K')]", 
m199,"[(8/3, 'KM'), 3, 4, 5, (6, 'T')]","[(-4/3, 'KM'), -1, 0, 1, (2, 'T')]","9_42 or K9n4 Montesinos: K(-1/2,1/3,2/5)"
m201,"[(3/2, 'KM'), 1, 0, -1, (-2, 'T')]","[(-3/2, 'KM'), -1, 0, 1, (2, 'T')]","10_132 or K10n13 Montesinos: K(-1/2,1/3,2/7)"
m211,"[(34, 'C'), 29, (86/3, 'C'), 28, 27, (26, 'T')]","[(-6, 'C'), -1, (-2/3, 'C'), 0, 1, (2, 'T')]", 
m222,"[(0, 'T'), -1, -2, (-8/3, 'KM')]","[(-1, 'T'), 0, 1, (5/3, 'KM')]","8_20 or K8n1 Montesinos: P(-2,3,-3)"
m223,"[(24, 'T'), 23, (67/3, 'KM'), 22, (16, 'KM')]","[(-1, 'T'), 0, (2/3, 'KM'), 1, (7, 'KM')]","K14n6022 Montesinos: P(-2,3,9)"
m224,"[(3/2, 'KM'), 2, 3, 4, (5, 'T')]","[(-3/2, 'KM'), -1, 0, 1, (2, 'T')]","11_190 or K11n38 Montesinos: K(-1/2, 1/3, 2/9)"
m239,"[(35, 'T'), 34, 33, (32, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
m240,"[(30, 'K'), 36, (73/2, 'T'), 37, (38, 'T')]","[(30, 'K'), 36, (73/2, 'T'), 37, (38, 'T')]", 
m270,"[(44, 'T'), 45, (91/2, 'T'), 46, (52, 'K')]","[(44, 'T'), 45, (91/2, 'T'), 46, (52, 'K')]", 
m276,"[(49, 'T'), 50, (101/2, 'T'), 51, (53, 'K')]","[(49, 'T'), 50, (101/2, 'T'), 51, (53, 'K')]", 
m281,"[(48, 'T'), 47, 46, (45, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
m372,"[(0, 'T'), 1, (2, 'T')]","[(-1, 'T'), 0, (1, 'T')]","9_46 or K9n5 Montesinos: P(-3,3,3)"
s016,"[(0, 'T'), -1, -2, -3, (-4, 'T')]","[(-2, 'T'), -1, 0, 1, (2, 'T')]",10_1 or K10a75 or K(8/17)
s023,"[(0, 'T'), 1, 2, 3, (4, 'T')]","[(-2, 'T'), -1, 0, 1, (2, 'T')]",11_552 or K11a247 or K(17/19)
s042,"[(59, 'T'), 58, 57, (113/2, 'T'), 56, (278/5, 'K')]","[(-2, 'T'), -1, 0, (1/2, 'T'), 1, (7/5, 'K')]", 
s068,"[(348/5, 'K'), 69, (137/2, 'T'), 68, 67, (66, 'T')]","[(-8/5, 'K'), -1, (-1/2, 'T'), 0, 1, (2, 'T')]", 
s086,"[(47, 'T'), 46, 45, 44, (43, 'T')]","[(-2, 'T'), -1, 0, 1, (2, 'T')]", 
s104,"[(69, 'T'), 68, (135/2, 'T'), 67, (66, 'T')]","[(-2, 'T'), -1, (-1/2, 'T'), 0, (1, 'T')]", 
s114,"[(78, 'T'), 79, (159/2, 'T'), 80, (81, 'T')]","[(-2, 'T'), -1, (-1/2, 'T'), 0, (1, 'T')]", 
s188,"[(5/2, 'C'), 2, 1, 0, (-1, 'T')]","[(-3/2, 'C'), -1, 0, 1, (2, 'T')]", 
s194,"[(6, 'T'), 5, 4, 3, (5/2, 'C')]","[(-2, 'T'), -1, 0, 1, (3/2, 'C')]", 
s239,"[(-3, 'T'), -2, -1, (0, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]","K12n121n Montesinos K(-1/2, 1/3, 2/11)"
s294,"[(46, 'T'), 47, 48, (49, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
s301,"[(64, 'T'), 63, 62, 61, (121/2, 'C')]","[(-2, 'T'), -1, 0, 1, (3/2, 'C')]", 
s308,"[(129/2, 'C'), 64, 63, 62, (61, 'T')]","[(-3/2, 'C'), -1, 0, 1, (2, 'T')]", 
s336,"[(51, 'T'), 50, 49, (48, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]", 
s344,"[(62, 'T'), 63, (127/2, 'T'), 64, (66, 'C')]","[(62, 'T'), 63, (127/2, 'T'), 64, (66, 'C')]", 
s346,"[(74, 'T'), 73, 72, (71, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
s367,"[(64, 'T'), 63, 62, (61, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
s369,"[(68, 'C'), 70, (141/2, 'T'), 71, (72, 'T')]","[(68, 'C'), 70, (141/2, 'T'), 71, (72, 'T')]", 
s384,"[(28, 'T'), 27, (105/4, 'CK'), 26, (16, 'C')]","[(-1, 'T'), 0, (3/4, 'K'), 1, (11, 'C')]","Montesinos: P(-2,3,11)"
s385,"[(-32/5, 'KM'), -6, -5, (-4, 'T')]","[(-7/5, 'KM'), -1, 0, (1, 'T')]","10_125 or K10n15 Montesinos: P(-2,3,-5)"
s407,"[(73, 'T'), 74, 75, (76, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]", 
s451,"[(9, 'T'), 8, 7, (32/5, 'KM')]","[(-1, 'T'), 0, 1, (8/5, 'KM')]","11_276 or K11n19 Montesinos: K(-1/2,1/5,2/5)"
s560,"[(222/5, 'C'), 44, 43, (42, 'T')]","[(-7/5, 'C'), -1, 0, (1, 'T')]", 
s580,"[(-4, 'T'), -5, (-6, 'T')]","[(-1, 'T'), 0, (1, 'T')]","10_145 or K10n14 Montesinos: K(-2/3, 1/3, 2/5)"
s582,"[(-46, 'C'), -52, (-157/3, 'C'), -53, (-54, 'T')]","[(-7, 'C'), -1, (-2/3, 'C'), 0, (1, 'T')]", 
s665,"[(74, 'T'), 75, (76, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
s682,"[(-51/2, 'CK'), -26, (-80/3, 'C'), -27, (-32, 'C')]","[(-3/2, 'CK'), -1, (-1/3, 'C'), 0, (5, 'C')]", 
s684,"[(54, 'T'), 55, (56, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
s704,"[(8/5, 'KM'), 1, (0, 'T')]","[(-3/5, 'KM'), 0, (1, 'T')]","10_140 or K10n29 Montesinos P(-3,3,4)"
s769,"[(69, 'K'), 75, (151/2, 'T'), 76, (78, 'K')]","[(69, 'K'), 75, (151/2, 'T'), 76, (78, 'K')]", 
s800,"[(71, 'T'), 70, (69, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
s836,"[(5, 'T'), 6, (27/4, 'K')]","[(-1, 'T'), 0, (3/4, 'K')]", 
s849,"[(40, 'T'), (118/3, 'C'), 39, (30, 'C')]","[(0, 'T'), (2/3, 'C'), 1, (10, 'C')]", 
s879,"[(0, 'T'), 1, (4/3, 'KM')]","[(0, 'T'), 1, (4/3, 'KM')]","11_278 or K11n139 Montesinos: P(-3,3,5)"
v0016,"[(-4, 'T'), -3, -2, -1, (0, 'T')]","[(-2, 'T'), -1, 0, 1, (2, 'T')]",K12a803 or K(2/21)
v0025,"[(0, 'T'), 1, 2, 3, (4, 'T')]","[(-2, 'T'), -1, 0, 1, (2, 'T')]",K13a3143 or K(2/23)
v0082,"[(84, 'T'), 83, 82, (163/2, 'T'), 81, (564/7, 'K')]","[(-2, 'T'), -1, 0, (1/2, 'T'), 1, (10/7, 'K')]", 
v0114,"[(91, 'T'), 92, 93, (187/2, 'T'), 94, (662/7, 'K')]","[(-2, 'T'), -1, 0, (1/2, 'T'), 1, (11/7, 'K')]", 
v0165,"[(52, 'T'), 53, 54, 55, (56, 'T')]","[(-2, 'T'), -1, 0, 1, (2, 'T')]", 
v0220,"[(115, 'T'), 116, (233/2, 'T'), 117, (118, 'T')]","[(-1, 'T'), 0, (1/2, 'T'), 1, (2, 'T')]", 
v0223,"[(130, 'T'), 129, (257/2, 'T'), 128, (127, 'T')]","[(-1, 'T'), 0, (1/2, 'T'), 1, (2, 'T')]", 
v0249,"[(-122/3, 'C'), -43, (-130/3, 'C'), -44, -45, (-46, 'T')]","[(-10/3, 'C'), -1, (-2/3, 'C'), 0, 1, (2, 'T')]", 
v0319,"[(-62, 'T'), -63, -64, (-194/3, 'C'), -65, (-206/3, 'C')]","[(-2, 'T'), -1, 0, (2/3, 'C'), 1, (14/3, 'C')]", 
v0321,"[(7/2, 'C'), 3, 2, 1, (0, 'T')]","[(-3/2, 'C'), -1, 0, 1, (2, 'T')]", 
v0329,"[(7, 'T'), 6, 5, 4, (7/2, 'C')]","[(-2, 'T'), -1, 0, 1, (3/2, 'C')]", 
v0330,"[(62, 'T'), 61, 60, 59, (235/4, 'K')]","[(-2, 'T'), -1, 0, 1, (5/4, 'K')]", 
v0398,"[(85, 'T'), 86, 87, 88, (442/5, 'K')]","[(-2, 'T'), -1, 0, 1, (7/5, 'K')]", 
v0407,"[(89, 'T'), 90, 91, (92, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]", 
v0424,"[(84, 'T'), 83, (165/2, 'T'), 82, (236/3, 'C')]","[(84, 'T'), 83, (165/2, 'T'), 82, (236/3, 'C')]", 
v0434,"[(100, 'T'), 101, 102, (103, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
v0497,"[(108, 'T'), 109, (219/2, 'T'), 110, (344/3, 'C')]","[(108, 'T'), 109, (219/2, 'T'), 110, (344/3, 'C')]", 
v0521,"[(7, 'T'), 6, 5, (4, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]", 
v0535,"[(16/3, 'C'), 5, 4, 3, (2, 'T')]","[(-4/3, 'C'), -1, 0, 1, (2, 'T')]", 
v0545,"[(52, 'C'), 41, (163/4, 'C'), 40, 39, (38, 'T')]","[(-12, 'C'), -1, (-3/4, 'C'), 0, 1, (2, 'T')]", 
v0554,"[(-64, 'T'), -65, -66, -67, (-202/3, 'C')]","[(-2, 'T'), -1, 0, 1, (4/3, 'C')]", 
v0570,"[(89, 'T'), 88, 87, 86, (171/2, 'C')]","[(-2, 'T'), -1, 0, 1, (3/2, 'C')]", 
v0573,"[(179/2, 'C'), 89, 88, 87, (86, 'T')]","[(-3/2, 'C'), -1, 0, 1, (2, 'T')]", 
v0595,"[(-1, 'T'), 0, 1, (2, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
v0600,"[(27/4, 'K'), 7, 8, 9, (10, 'T')]","[(-5/4, 'K'), -1, 0, 1, (2, 'T')]", 
v0656,"[(-20/3, 'C'), -7, -8, -9, (-10, 'T')]","[(-4/3, 'C'), -1, 0, 1, (2, 'T')]", 
v0707,"[(67, 'T'), 66, 65, (64, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]", 
v0709,"[(48, 'K'), 60, (121/2, 'T'), 61, (62, 'T')]","[(48, 'K'), 60, (121/2, 'T'), 61, (62, 'T')]", 
v0715,"[(329/3, 'K'), 111, (223/2, 'T'), 112, (113, 'T')]","[(329/3, 'K'), 111, (223/2, 'T'), 112, (113, 'T')]", 
v0740,"[(80, 'T'), 79, 78, (77, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
v0741,"[(130, 'T'), 131, (263/2, 'T'), 132, (401/3, 'K')]","[(130, 'T'), 131, (263/2, 'T'), 132, (401/3, 'K')]", 
v0759,"[(84, 'T'), 85, 86, (87, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
v0765,"[(-239/3, 'C'), -80, -81, -82, (-83, 'T')]","[(-4/3, 'C'), -1, 0, 1, (2, 'T')]", 
v0830,"[(54, 'T'), 53, 52, (51, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
v0847,"[(83, 'T'), 84, (169/2, 'T'), 85, (100, 'K')]","[(83, 'T'), 84, (169/2, 'T'), 85, (100, 'K')]", 
v0912,"[(97, 'T'), 98, (197/2, 'T'), 99, (102, 'C')]","[(97, 'T'), 98, (197/2, 'T'), 99, (102, 'C')]", 
v0939,"[(71, 'T'), 72, 73, (74, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
v0945,"[(105, 'T'), 106, 107, (108, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]", 
v0959,"[(32, 'T'), 31, (151/5, 'K'), 30, (16, 'K')]","[(-1, 'T'), 0, (4/5, 'K'), 1, (15, 'K')]","Montesinos: P(-2,3,13)"
v0960,"[(-72/7, 'KM'), -10, -9, (-8, 'T')]","[(-9/7, 'KM'), -1, 0, (1, 'T')]","K12n235 Montesinos: P(-2,3,-7)"
v1063,"[(8, 'T'), 7, 6, (16/3, 'C')]","[(-1, 'T'), 0, 1, (5/3, 'C')]", 
v1077,"[(123, 'T'), 122, 121, (120, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
v1109,"[(125, 'T'), 124, 123, (122, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]", 
v1126,"[(-4, 'T'), -5, -6, (-20/3, 'C')]","[(-1, 'T'), 0, 1, (5/3, 'C')]", 
v1269,"[(-278/5, 'C'), -56, -57, (-58, 'T')]","[(-7/5, 'C'), -1, 0, (1, 'T')]", 
v1300,"[(182/3, 'C'), 61, (123/2, 'T'), 62, (68, 'C')]","[(182/3, 'C'), 61, (123/2, 'T'), 62, (68, 'C')]", 
v1348,"[(7, 'T'), 8, 9, (48/5, 'K')]","[(-1, 'T'), 0, 1, (8/5, 'K')]", 
v1359,"[(121/2, 'CK'), 59, (176/3, 'C'), 58, (57, 'T')]","[(-5/2, 'CK'), -1, (-2/3, 'C'), 0, (1, 'T')]", 
v1392,"[(331/5, 'K'), 66, 65, (64, 'T')]","[(-6/5, 'K'), -1, 0, (1, 'T')]", 
v1423,"[(50, 'T'), 51, (52, 'T'), (53, 'T')]","[(-1, 'T'), 0, (1, 'T'), (2, 'T')]", 
v1425,"[(-30, 'CK'), -45, (-136/3, 'C'), -46, (-47, 'T')]","[(-16, 'CK'), -1, (-2/3, 'C'), 0, (1, 'T')]", 
v1434,"[(48/5, 'K'), 10, 11, (12, 'T')]","[(-7/5, 'K'), -1, 0, (1, 'T')]", 
v1547,"[(354/5, 'K'), 71, 72, (73, 'T')]","[(-6/5, 'K'), -1, 0, (1, 'T')]", 
v1565,"[(422/7, 'C'), 60, 59, (58, 'T')]","[(-9/7, 'C'), -1, 0, (1, 'T')]", 
v1620,"[(70, 'T'), 69, (273/4, 'C'), 68, (62, 'C')]","[(-1, 'T'), 0, (3/4, 'C'), 1, (7, 'C')]", 
v1628,"[(-260/3, 'C'), -86, (-171/2, 'T'), -85, (-79, 'C')]","[(-260/3, 'C'), -86, (-171/2, 'T'), -85, (-79, 'C')]", 
v1690,"[(583/7, 'K'), 83, 82, (81, 'T')]","[(-9/7, 'K'), -1, 0, (1, 'T')]", 
v1709,"[(88, 'T'), 89, (90, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
v1716,"[(74, 'T'), 75, 76, (534/7, 'K')]","[(-1, 'T'), 0, 1, (9/7, 'K')]", 
v1718,"[(98, 'K'), 94, (281/3, 'C'), 93, (92, 'T')]","[(-5, 'K'), -1, (-2/3, 'C'), 0, (1, 'T')]", 
v1728,"[(72, 'T'), 73, 74, (373/5, 'K')]","[(-1, 'T'), 0, 1, (8/5, 'K')]", 
v1810,"[(101, 'T'), 100, (99, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
v1811,"[(8, 'T'), 9, (10, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
v1832,"[(80, 'T'), 81, (82, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
v1839,"[(120, 'T'), 121, (122, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
v1921,"[(98, 'T'), 99, (100, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
v1935,"[(12, 'T'), 11, (72/7, 'K')]","[(-1, 'T'), 0, (5/7, 'K')]","K13n192 Montesinos: K(-1/2, 1/7, 2/5)"
v1940,"[(103, 'CK'), 105, (211/2, 'T'), 106, (108, 'C')]","[(103, 'CK'), 105, (211/2, 'T'), 106, (108, 'C')]", 
v1964,"[(5, 'T'), 4, (3, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
v1966,"[(118, 'K'), 120, (241/2, 'T'), 121, (131, 'K')]","[(118, 'K'), 120, (241/2, 'T'), 121, (131, 'K')]", 
v1971,"[(2, 'T'), 1, (0, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
v1980,"[(48, 'T'), 49, (99/2, 'K')]","[(-1, 'T'), 0, (1/2, 'K')]", 
v1986,"[(100, 'T'), 99, (98, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
v2001,"[(2, 'T'), 1, (0, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
v2024,"[(108, 'T'), 107, (319/3, 'C'), 106, (104, 'C')]","[(-1, 'T'), 0, (2/3, 'C'), 1, (3, 'C')]", 
v2090,"[(249/2, 'C'), 123, (-2/3, 'C'), 122, (121, 'T')]","[(-5/2, 'C'), -1, (-2/3, 'C'), 0, (1, 'T')]", 
v2215,"[(79, 'T'), 80, (81, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
v2217,"[(-80/3, 'C'), -27, (-139/5, 'CK'), -28, (-34, 'C')]","[(-4/3, 'C'), -1, (-1/5, 'CK'), 0, (6, 'C')]", 
v2257,"[(0, 'T'), 1, (2, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
v2290,"[(52, 'T'), 53, (54, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
v2325,"[(96, 'T'), 95, (94, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
v2543,"[(0, 'T'), 1, (8/7, 'KM')]","[(0, 'T'), 1, (8/7, 'KM')]","K12n582 Montesinos: P(-3,3,6)"
v2743,"[(2, 'T'), 1, (0, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
v2759,"[(75, 'CK'), 69, (206/3, 'C'), 68, (135/2, 'C')]","[(-6, 'CK'), 0, (1/3, 'C'), 1, (3/2, 'C')]", 
v2869,"[(12/5, 'K'), 3, (4, 'T')]","[(-3/5, 'K'), 0, (1, 'T')]", 
v2871,"[(-65/3, 'C'), -22, (-114/5, 'K'), -23, (-32, 'CK')]","[(-4/3, 'C'), -1, (-1/5, 'K'), 0, (9, 'CK')]", 
v2888,"[(108/7, 'K'), 15, (14, 'T')]","[(-10/7, 'K'), -1, (0, 'T')]", 
v2900,"[(-60, 'T'), (-182/3, 'C'), -61, (-66, 'CK')]","[(0, 'T'), (2/3, 'C'), 1, (6, 'CK')]", 
v2925,"[(153/4, 'K'), 38, (32, 'C')]","[(-1/4, 'K'), 0, (6, 'C')]", 
v2930,"[(-78, 'T'), -79, (-159/2, 'C')]","[(-1, 'T'), 0, (1/2, 'C')]", 
v3070,"[(487/7, 'K'), 69, (68, 'T')]","[(-4/7, 'K'), 0, (1, 'T')]", 
v3093,"[(3/4, 'K'), 1, (2, 'T')]","[(-1/4, 'K'), 0, (1, 'T')]", 
v3169,"[(0, 'T'), -1, (-4/3, 'C')]","[(-1, 'T'), 0, (1/3, 'C')]", 
v3234,"[(-83/2, 'K'), -42, (-212/5, 'C')]","[(-1/2, 'K'), 0, (2/5, 'C')]", 
v3354,"[(112, 'T'), (334/3, 'C'), 111, (105, 'CK')]","[(0, 'T'), (2/3, 'C'), 1, (7, 'CK')]", 
t00017,"[(-4, 'T'), -3, -2, -1, (0, 'T')]","[(-2, 'T'), -1, 0, 1, (2, 'T')]",K14a12741 or K(2/25)
t00027,"[(0, 'T'), 1, 2, 3, (4, 'T')]","[(-2, 'T'), -1, 0, 1, (2, 'T')]",K15a548994 or K(2/27)
t00324,"[(65, 'T'), 64, 63, 62, (61, 'T')]","[(-2, 'T'), -1, 0, 1, (2, 'T')]", 
t00423,"[(167, 'T'), 166, (331/2, 'T'), 165, (164, 'T')]","[(-2, 'T'), -1, (-1/2, 'T'), 0, (1, 'T')]", 
t00434,"[(179, 'T'), 178, (355/2, 'T'), 177, (176, 'T')]","[(-1, 'T'), 0, (1/2, 'T'), 1, (2, 'T')]", 
t00826,"[(153, 'T'), 154, 155, (156, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]", 
t00855,"[(164, 'T'), 165, 166, (167, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
t01039,"[(8, 'T'), 7, 6, (5, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]", 
t01125,"[(126, 'T'), 127, 128, (129, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
t01142,"[(2, 'T'), 1, 0, (-1, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
t01268,"[(174, 'T'), 173, 172, (171, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
t01318,"[(113, 'T'), 114, 115, (116, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]", 
t01368,"[(130, 'T'), 129, 128, (127, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]", 
t01422,"[(83, 'T'), 82, 81, (80, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]", 
t01440,"[(96, 'T'), 95, 94, (93, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
t01636,"[(166, 'T'), 167, 168, (169, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
t01690,"[(197, 'T'), 196, 195, (194, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
t01779,"[(5, 'T'), 4, 3, (2, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
t01815,"[(67, 'T'), 68, 69, (70, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
t01863,"[(134, 'T'), 133, 132, (131, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
t01901,"[(2, 'T'), 3, 4, (5, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
t01966,"[(79, 'T'), 78, 77, (76, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
t02019,"[(-1, 'T'), 0, 1, (2, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
t02069,"[(3, 'T'), 2, 1, (0, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]", 
t02099,"[(96, 'T'), 97, 98, (99, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]", 
t02104,"[(118, 'T'), 119, 120, (121, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
t02188,"[(6, 'T'), 5, 4, (3, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]", 
t02238,"[(148, 'T'), 149, 150, (151, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
t02275,"[(-128/9, 'KM'), -14, -13, (-12, 'T')]","[(-11/9, 'KM'), -1, 0, (1, 'T')]","K14n6006 Montesinos: P(-2, 3, -9)"
t02276,"[(36, 'T'), 35, (205/6, 'K'), 34, (16, 'K')]","[(-1, 'T'), 0, (5/6, 'K'), 1, (19, 'K')]","Montesinos: P(-2,3,15)"
t02378,"[(161, 'T'), 162, 163, (164, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]", 
t02398,"[(172, 'T'), 171, 170, (169, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
t02404,"[(125, 'T'), 124, 123, (122, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
t02470,"[(166, 'T'), 167, 168, (169, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
t02537,"[(169, 'T'), 170, 171, (172, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]", 
t02567,"[(174, 'T'), 173, 172, (171, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]", 
t02639,"[(202, 'T'), 201, 200, (199, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
t03608,"[(6, 'T'), 5, (4, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
t03979,"[(114, 'T'), 115, (116, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
t04180,"[(126, 'T'), 125, (124, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
t04364,"[(11, 'T'), 10, (9, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
t04382,"[(158, 'T'), 157, (156, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
t04507,"[(2, 'T'), 3, (4, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
t04651,"[(6, 'T'), 5, (4, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
t04756,"[(92, 'T'), 93, (94, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
t04875,"[(14, 'T'), 15, (16, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
t04927,"[(88, 'T'), 87, (86, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
t05074,"[(2, 'T'), 1, (0, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
t05252,"[(0, 'T'), 1, (2, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
t05269,"[(6, 'T'), 5, (4, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
t05288,"[(4, 'T'), 5, (6, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
t05425,"[(116, 'T'), 117, (118, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
t05538,"[(106, 'T'), 105, (104, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
t05564,"[(136, 'T'), 135, (134, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
t05695,"[(121, 'T'), 120, (119, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
t06246,"[(106, 'T'), 107, (108, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
t06440,"[(158, 'T'), 157, (156, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
t06463,"[(203, 'T'), 202, (201, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
t06525,"[(139, 'T'), 138, (137, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
t06570,"[(162, 'T'), 163, (164, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
t06605,"[(202, 'T'), 203, (204, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
t06637,"[(92, 'T'), 91, (90, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
t08267,"[(135, 'T'), 136, (137, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
t08403,"[(106, 'T'), 107, (108, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
t08617,"[(2, 'T'), 1, (0, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
t09016,"[(137, 'T'), 136, (135, 'T')]","[(-1, 'T'), 0, (1, 'T')]", 
o9_00017,"[(0, 'T'), -1, -2, -3, (-4, 'T')]","[(-2, 'T'), -1, 0, 1, (2, 'T')]",K(2/29)
o9_00022,"[(4, 'T'), 3, 2, 1, (0, 'T')]","[(-2, 'T'), -1, 0, 1, (2, 'T')]",K(2/31)
o9_00644,"[(74, 'T'), 73, 72, 71, (70, 'T')]","[(-2, 'T'), -1, 0, 1, (2, 'T')]", 
o9_00797,"[(216, 'T'), 215, (429/2, 'T'), 214, (213, 'T')]","[(-2, 'T'), -1, (-1/2, 'T'), 0, (1, 'T')]", 
o9_00815,"[(225, 'T'), 226, (453/2, 'T'), 227, (228, 'T')]","[(-2, 'T'), -1, (-1/2, 'T'), 0, (1, 'T')]", 
o9_01584,"[(220, 'T'), 219, 218, (217, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
o9_01621,"[(231, 'T'), 230, 229, (228, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]", 
o9_02030,"[(6, 'T'), 7, 8, (9, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
o9_02163,"[(0, 'T'), 1, 2, (3, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]", 
o9_02255,"[(226, 'T'), 227, 228, (229, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
o9_02350,"[(274, 'T'), 273, 272, (271, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
o9_02655,"[(197, 'T'), 196, 195, (194, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
o9_02696,"[(208, 'T'), 209, 210, (211, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
o9_02786,"[(99, 'T'), 98, 97, (96, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]", 
o9_02794,"[(112, 'T'), 111, 110, (109, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
o9_03133,"[(155, 'T'), 156, 157, (158, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]", 
o9_03162,"[(287, 'T'), 288, 289, (290, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
o9_03188,"[(318, 'T'), 317, 316, (315, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
o9_03313,"[(208, 'T'), 207, 206, (205, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]", 
o9_03597,"[(11, 'T'), 12, 13, (14, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
o9_03802,"[(150, 'T'), 151, 152, (153, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
o9_03862,"[(9, 'T'), 8, 7, (6, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
o9_04037,"[(6, 'T'), 5, 4, (3, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]", 
o9_04054,"[(74, 'T'), 75, 76, (77, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]", 
o9_04060,"[(101, 'T'), 102, 103, (104, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
o9_04106,"[(205, 'T'), 206, 207, (208, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]", 
o9_04139,"[(-1, 'T'), 0, 1, (2, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]", 
o9_04205,"[(227, 'T'), 226, 225, (224, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]", 
o9_04245,"[(230, 'T'), 231, 232, (233, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
o9_04269,"[(121, 'T'), 122, 123, (124, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]", 
o9_04438,"[(277, 'T'), 276, 275, (274, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
o9_04938,"[(106, 'T'), 105, 104, (103, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]", 
o9_04950,"[(-1, 'T'), 0, 1, (2, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
o9_05021,"[(212, 'T'), 213, 214, (215, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
o9_05028,"[(4, 'T'), 5, 6, (7, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
o9_05177,"[(236, 'T'), 235, 234, (233, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
o9_05229,"[(200, 'T'), 201, 202, (203, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]", 
o9_05286,"[(-16, 'T'), -17, -18, (-200/11, 'K')]","[(-1, 'T'), 0, 1, (13/11, 'K')]","Montesinos: P(-2,3,-11)"
o9_05287,"[(40, 'T'), 39, (267/7, 'K'), 38, (16, 'K')]","[(-1, 'T'), 0, (6/7, 'K'), 1, (23, 'K')]","Montesinos: P(-2,3,17)"
o9_05357,"[(213, 'T'), 212, 211, (210, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]",
o9_05426,"[(218, 'T'), 219, 220, (221, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]",
o9_05483,"[(223, 'T'), 222, 221, (220, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]",
o9_05562,"[(238, 'T'), 237, 236, (235, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]",
o9_05618,"[(232, 'T'), 231, 230, (229, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]",
o9_05860,"[(231, 'T'), 232, 233, (234, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]",
o9_05970,"[(269, 'T'), 270, 271, (272, 'T')]","[(-1, 'T'), 0, 1, (2, 'T')]",
o9_06060,"[(202, 'T'), 201, 200, (199, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]",
o9_06128,"[(269, 'T'), 268, 267, (266, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]",
o9_06154,"[(203, 'T'), 204, 205, (206, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]",
o9_06248,"[(285, 'T'), 284, 283, (282, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]",
o9_06301,"[(320, 'T'), 321, 322, (323, 'T')]","[(-2, 'T'), -1, 0, (1, 'T')]",
o9_07167,"[(78, 'T'), 77, (76, 'T'), (75, 'T')]","[(-1, 'T'), 0, (1, 'T'), (2, 'T')]",
o9_07401,"[(114, 'T'), 115, (116, 'T'), (117, 'T')]","[(-1, 'T'), 0, (1, 'T'), (2, 'T')]",
o9_07893,"[(200, 'T'), 199, (198, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_07945,"[(232, 'T'), 233, (234, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_08828,"[(240, 'T'), 239, (238, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_08875,"[(267, 'T'), 268, (269, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_09213,"[(149, 'T'), 150, (151, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_09214,"[(4, 'T'), 5, (6, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_09271,"[(82, 'T'), 83, (84, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_09408,"[(10, 'T'), 11, (12, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_09530,"[(3, 'T'), 2, (1, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_09731,"[(66, 'T'), 67, (68, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_10288,"[(8, 'T'), 7, (6, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_10654,"[(0, 'T'), 1, (2, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_10817,"[(2, 'T'), 1, (0, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_11002,"[(110, 'T'), 109, (108, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_11161,"[(4, 'T'), 5, (6, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_11270,"[(18, 'T'), 19, (20, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_11537,"[(130, 'T'), 129, (128, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_11577,"[(10, 'T'), 9, (8, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_11658,"[(122, 'T'), 123, (124, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_12079,"[(162, 'T'), 163, (164, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_12414,"[(0, 'T'), 1, (2, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_12477,"[(140, 'T'), 141, (142, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_12519,"[(131, 'T'), 130, (129, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_12757,"[(146, 'T'), 145, (144, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_12773,"[(4, 'T'), 5, (6, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_12873,"[(260, 'T'), 261, (262, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_12971,"[(154, 'T'), 153, (152, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_13054,"[(99, 'T'), 100, (101, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_13126,"[(22, 'T'), 21, (20, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_13136,"[(4, 'T'), 5, (6, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_13188,"[(172, 'T'), 171, (170, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_13240,"[(10, 'T'), 11, (12, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_13342,"[(6, 'T'), 7, (8, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_13433,"[(210, 'T'), 209, (208, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_13639,"[(180, 'T'), 179, (178, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_13720,"[(242, 'T'), 243, (244, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_13952,"[(230, 'T'), 229, (228, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_14359,"[(150, 'T'), 149, (148, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_14364,"[(144, 'T'), 145, (146, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_14376,"[(258, 'T'), 257, (256, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_14495,"[(176, 'T'), 175, (174, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_14716,"[(197, 'T'), 196, (195, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_14974,"[(205, 'T'), 204, (203, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_15506,"[(202, 'T'), 203, (204, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_15633,"[(222, 'T'), 223, (224, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_15997,"[(280, 'T'), 281, (282, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_16033,"[(22, 'T'), 21, (20, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_16065,"[(328, 'T'), 327, (326, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_16141,"[(301, 'T'), 302, (303, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_16157,"[(282, 'T'), 283, (284, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_16181,"[(277, 'T'), 278, (279, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_16319,"[(285, 'T'), 284, (283, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_16356,"[(220, 'T'), 221, (222, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_16431,"[(157, 'T'), 156, (155, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_16527,"[(228, 'T'), 227, (226, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_16642,"[(304, 'T'), 303, (302, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_16748,"[(186, 'T'), 187, (188, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_16874,"[(2, 'T'), 1, (0, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_16959,"[(17, 'T'), 16, (15, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_17382,"[(134, 'T'), 133, (132, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_17388,"[(3, 'T'), 4, (5, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_18007,"[(162, 'T'), 161, (160, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_18054,"[(3, 'T'), 4, (5, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_18209,"[(181, 'T'), 182, (183, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_18633,"[(184, 'T'), 183, (182, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_19326,"[(0, 'T'), 1, (2, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_19645,"[(108, 'T'), 109, (110, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_19831,"[(0, 'T'), 1, (2, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_20219,"[(187, 'T'), 188, (189, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_20472,"[(135, 'T'), 134, (133, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_21195,"[(133, 'T'), 134, (135, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_22698,"[(189, 'T'), 188, (187, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_23023,"[(216, 'T'), 217, (218, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
o9_23094,"[(0, 'T'), 1, (2, 'T')]","[(-1, 'T'), 0, (1, 'T')]",
